First observation of the charmless baryonic decay $B^+\to\bar{\Lambda}p\bar{p}p$

A search for the charmless baryonic decay $B^+\to \bar{\Lambda} p\bar{p}p$ is performed using proton-proton collision data recorded by the LHCb experiment, corresponding to an integrated luminosity of 5.4~$\text{fb}^{-1}$. The branching fraction for this decay is measured for the first time relative to that of the topologically similar decay $B^+\to J/\psi K^+$, with $J/\psi\to \bar{\Lambda} p K^-$. The branching fraction is measured to be \mbox{$\mathcal{B}(B^+\to \bar{\Lambda} p\bar{p}p) = (2.15 \pm 0.35 \pm 0.12 \pm 0.28) \times 10^{-7}$}, where the first uncertainty is statistical, the second is systematic, and the third arises from the uncertainty in the normalization channel branching fraction. The $CP$ asymmetry is measured to be $\mathcal{A}_{CP}=(5.4\pm 15.6\pm 2.4)\%$, where the uncertainties are statistical and systematic. The background-subtracted invariant-mass distributions of $\bar{\Lambda}p$ and $\bar{p}p$ pairs exhibit pronounced enhancements at both kinematic thresholds, in contrast to a uniform phase-space distribution.

==> figs/Fig1a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig1a()
{
//=========Macro generated from canvas: canvas/
//=========  (Tue Aug 19 22:19:49 2025) by ROOT version 6.32.02
   TCanvas *canvas = new TCanvas("canvas", "",0,0,400,300);
   gStyle->SetOptStat(0);
   canvas->SetHighLightColor(2);
   canvas->Range(5030.864,-11.76935,5524.691,61.78912);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.01);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1D *frame_Bu_DTF_L0_M_63571e853810__1 = new TH1D("frame_Bu_DTF_L0_M_63571e853810__1","",40,5100,5500);
   frame_Bu_DTF_L0_M_63571e853810__1->SetBinContent(1,50.87794);
   frame_Bu_DTF_L0_M_63571e853810__1->SetMinimum(0);
   frame_Bu_DTF_L0_M_63571e853810__1->SetMaximum(61.05353);
   frame_Bu_DTF_L0_M_63571e853810__1->SetEntries(1);
   frame_Bu_DTF_L0_M_63571e853810__1->SetDirectory(nullptr);
   frame_Bu_DTF_L0_M_63571e853810__1->SetStats(0);
   frame_Bu_DTF_L0_M_63571e853810__1->SetLineWidth(2);
   frame_Bu_DTF_L0_M_63571e853810__1->GetXaxis()->SetTitle("#it{m}(#it{#bar{#Lambda}p#bar{p}p}) [MeV/#it{c}^{2}]");
   frame_Bu_DTF_L0_M_63571e853810__1->GetXaxis()->SetNdivisions(505);
   frame_Bu_DTF_L0_M_63571e853810__1->GetXaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_63571e853810__1->GetXaxis()->SetLabelOffset(0.012);
   frame_Bu_DTF_L0_M_63571e853810__1->GetXaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_63571e853810__1->GetXaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_63571e853810__1->GetXaxis()->SetTitleOffset(1);
   frame_Bu_DTF_L0_M_63571e853810__1->GetXaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_63571e853810__1->GetYaxis()->SetTitle("Candidates / (10.0 MeV/#it{c}^{2})");
   frame_Bu_DTF_L0_M_63571e853810__1->GetYaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_63571e853810__1->GetYaxis()->SetLabelOffset(0.012);
   frame_Bu_DTF_L0_M_63571e853810__1->GetYaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_63571e853810__1->GetYaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_63571e853810__1->GetYaxis()->SetTitleOffset(0.8);
   frame_Bu_DTF_L0_M_63571e853810__1->GetYaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_63571e853810__1->GetZaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_63571e853810__1->GetZaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_63571e853810__1->GetZaxis()->SetTitleSize(0.072);
   frame_Bu_DTF_L0_M_63571e853810__1->GetZaxis()->SetTitleOffset(1.2);
   frame_Bu_DTF_L0_M_63571e853810__1->GetZaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_63571e853810__1->Draw("FUNC");
   
   Double_t data_fx3001[40] = { 5105, 5115, 5125, 5135, 5145, 5155, 5165, 5175, 5185, 5195, 5205, 5215, 5225, 5235, 5245, 5255, 5265,
   5275, 5285, 5295, 5305, 5315, 5325, 5335, 5345, 5355, 5365, 5375, 5385, 5395, 5405, 5415, 5425,
   5435, 5445, 5455, 5465, 5475, 5485, 5495 };
   Double_t data_fy3001[40] = { 3, 8, 7, 10, 8, 5, 6, 13, 7, 10, 16, 6, 8, 11, 16, 7, 25,
   26, 41, 16, 11, 12, 14, 8, 7, 9, 5, 6, 13, 8, 7, 5, 8,
   10, 7, 12, 7, 12, 13, 16 };
   Double_t data_felx3001[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data_fely3001[40] = { 1.632705, 2.768386, 2.58147, 3.108694, 2.768386, 2.159691, 2.379931, 3.558662, 2.58147, 3.108694, 3.957801, 2.379931, 2.768386, 3.265579, 3.957801, 2.58147, 4.966335,
   5.066015, 6.376898, 3.957801, 3.265579, 3.415266, 3.6965, 2.768386, 2.58147, 2.943461, 2.159691, 2.379931, 3.558662, 2.768386, 2.58147, 2.159691, 2.768386,
   3.108694, 2.58147, 3.415266, 2.58147, 3.415266, 3.558662, 3.957801 };
   Double_t data_fehx3001[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data_fehy3001[40] = { 2.918186, 3.945142, 3.770281, 4.26695, 3.945142, 3.382473, 3.583642, 4.697573, 3.770281, 4.26695, 5.083066, 3.583642, 3.945142, 4.416521, 5.083066, 3.770281, 6.066589,
   6.164324, 7.455185, 5.083066, 4.416521, 4.559819, 4.830381, 3.945142, 3.770281, 4.110204, 3.382473, 3.583642, 4.697573, 3.945142, 3.770281, 3.382473, 3.945142,
   4.26695, 3.770281, 4.559819, 3.770281, 4.559819, 4.697573, 5.083066 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of combData_plot__Bu_DTF_L0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of combData_plot__Bu_DTF_L0_M",100,5066,5534);
   Graph_data3001->SetMinimum(1.230566);
   Graph_data3001->SetMaximum(53.16397);
   Graph_data3001->SetDirectory(nullptr);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t Total_Fit2_fx1[210] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5240,
   5245, 5250, 5252.5, 5255, 5257.5, 5258.75, 5260, 5261.25, 5262.5, 5263.125, 5263.75, 5264.375, 5265, 5265.625, 5266.25, 5266.875,
   5267.5, 5268.125, 5268.75, 5269.375, 5270, 5271.25, 5272.5, 5273.75, 5274.375, 5275, 5275.625, 5276.25, 5276.875, 5277.5, 5278.125, 5278.75,
   5279.375, 5280, 5280.625, 5281.25, 5281.875, 5282.5, 5283.125, 5283.75, 5284.375, 5285, 5285.625, 5286.25, 5287.5, 5288.75, 5290, 5290.625,
   5291.25, 5291.875, 5292.5, 5293.125, 5293.75, 5294.375, 5295, 5295.625, 5296.25, 5296.875, 5297.5, 5298.75, 5300, 5301.25, 5302.5, 5305,
   5310, 5315, 5320, 5330, 5340, 5350, 5360, 5370, 5380, 5390, 5400, 5410, 5420, 5430, 5440, 5450,
   5460, 5470, 5480, 5490, 5500, 5500, 5510, 5510.01, 5510.01, 5510, 5500, 5500, 5490, 5480, 5470, 5460,
   5450, 5440, 5430, 5420, 5410, 5400, 5390, 5380, 5370, 5360, 5350, 5340, 5330, 5320, 5315, 5310,
   5305, 5302.5, 5301.25, 5300, 5298.75, 5297.5, 5296.875, 5296.25, 5295.625, 5295, 5294.375, 5293.75, 5293.125, 5292.5, 5291.875, 5291.25,
   5290.625, 5290, 5288.75, 5287.5, 5286.25, 5285.625, 5285, 5284.375, 5283.75, 5283.125, 5282.5, 5281.875, 5281.25, 5280.625, 5280, 5279.375,
   5278.75, 5278.125, 5277.5, 5276.875, 5276.25, 5275.625, 5275, 5274.375, 5273.75, 5272.5, 5271.25, 5270, 5269.375, 5268.75, 5268.125, 5267.5,
   5266.875, 5266.25, 5265.625, 5265, 5264.375, 5263.75, 5263.125, 5262.5, 5261.25, 5260, 5258.75, 5257.5, 5255, 5252.5, 5250, 5245,
   5240, 5230, 5220, 5210, 5200, 5190, 5180, 5170, 5160, 5150, 5140, 5130, 5120, 5110, 5100, 5090,
   5089.99 };
   Double_t Total_Fit2_fy1[210] = { 0, 9.210756, 9.210756, 9.223635, 9.236729, 9.250057, 9.263644, 9.277523, 9.291744, 9.30638, 9.321557, 9.337501, 9.354649, 9.373938, 9.397603, 9.431813, 9.497401,
   9.563528, 9.690099, 9.801194, 9.975049, 10.26337, 10.48162, 10.78517, 11.27756, 12.04614, 12.55793, 13.18397, 13.94846, 14.82413, 15.8077, 16.90317, 18.11284,
   19.43694, 20.87334, 22.41723, 24.06093, 25.7937, 29.46784, 33.29244, 37.07788, 38.88826, 40.60569, 42.2016, 43.64838, 44.9201, 45.99334, 46.84787, 47.46729,
   47.83957, 47.95741, 47.81851, 47.42563, 46.78651, 45.91359, 44.82364, 43.5372, 42.07796, 40.47202, 38.74712, 36.93187, 33.14431, 29.32691, 25.6676, 23.94446,
   22.31146, 20.77909, 19.35474, 18.04298, 16.84569, 15.76242, 14.79069, 13.95037, 13.27959, 12.73827, 12.295, 11.61911, 11.13493, 10.82764, 10.62488, 10.34198,
   10.03392, 9.880704, 9.7956, 9.714323, 9.684039, 9.675379, 9.677547, 9.685807, 9.697807, 9.71227, 9.728452, 9.745891, 9.764288, 9.783442, 9.80321, 9.823491,
   9.844208, 9.865301, 9.886725, 9.908443, 9.930425, 9.930425, 9.930425, 0, 0, 9.305379, 9.305379, 9.305379, 9.293968, 9.282526, 9.271077, 9.259648,
   9.248283, 9.237038, 9.225997, 9.215274, 9.205041, 9.195546, 9.187171, 9.180515, 9.176561, 9.177005, 9.184989, 9.20686, 9.257108, 9.375173, 9.493673, 9.703481,
   10.1211, 10.50292, 10.77615, 11.09408, 11.45393, 11.95651, 12.28623, 12.68896, 13.18808, 13.81345, 14.53665, 15.34291, 16.23407, 17.21047, 18.27069, 19.41134,
   20.62692, 21.90962, 24.63364, 27.47537, 30.29488, 31.64616, 32.93017, 34.1256, 35.2118, 36.16934, 36.98058, 37.63021, 38.10576, 38.39796, 38.50105, 38.41297,
   38.13545, 37.6739, 37.03729, 36.23783, 35.29059, 34.213, 33.02436, 31.74524, 30.39691, 27.57762, 24.72915, 21.99269, 20.70211, 19.47783, 18.32785, 17.25788,
   16.27149, 15.37027, 14.55399, 13.82094, 13.16805, 12.59767, 12.12994, 11.74646, 11.16095, 10.70287, 10.3215, 10.03482, 9.6525, 9.421423, 9.273881, 9.106329,
   9.01939, 8.934136, 8.890153, 8.859596, 8.834234, 8.811097, 8.788955, 8.767242, 8.745679, 8.724121, 8.702487, 8.680736, 8.658843, 8.636798, 8.614596, 8.614596,
   0 };
   TGraph *graph = new TGraph(210,Total_Fit2_fx1,Total_Fit2_fy1);
   graph->SetName("Total_Fit2");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(5);
   
   TH1F *Graph_Total_Fit21 = new TH1F("Graph_Total_Fit21","",210,5047.988,5552.012);
   Graph_Total_Fit21->SetMinimum(0);
   Graph_Total_Fit21->SetMaximum(52.75315);
   Graph_Total_Fit21->SetDirectory(nullptr);
   Graph_Total_Fit21->SetStats(0);
   Graph_Total_Fit21->SetLineWidth(2);
   Graph_Total_Fit21->GetXaxis()->SetNdivisions(505);
   Graph_Total_Fit21->GetXaxis()->SetLabelFont(132);
   Graph_Total_Fit21->GetXaxis()->SetLabelSize(0.06);
   Graph_Total_Fit21->GetXaxis()->SetTitleSize(0.072);
   Graph_Total_Fit21->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit21->GetXaxis()->SetTitleFont(132);
   Graph_Total_Fit21->GetYaxis()->SetLabelFont(132);
   Graph_Total_Fit21->GetYaxis()->SetLabelSize(0.06);
   Graph_Total_Fit21->GetYaxis()->SetTitleSize(0.072);
   Graph_Total_Fit21->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit21->GetYaxis()->SetTitleFont(132);
   Graph_Total_Fit21->GetZaxis()->SetLabelFont(132);
   Graph_Total_Fit21->GetZaxis()->SetLabelSize(0.06);
   Graph_Total_Fit21->GetZaxis()->SetTitleSize(0.072);
   Graph_Total_Fit21->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total_Fit21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total_Fit21);
   
   graph->Draw("f");
   
   Double_t Total_Fit_fx2[105] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5240,
   5245, 5250, 5252.5, 5255, 5257.5, 5258.75, 5260, 5261.25, 5262.5, 5263.125, 5263.75, 5264.375, 5265, 5265.625, 5266.25, 5266.875,
   5267.5, 5268.125, 5268.75, 5269.375, 5270, 5271.25, 5272.5, 5273.75, 5274.375, 5275, 5275.625, 5276.25, 5276.875, 5277.5, 5278.125, 5278.75,
   5279.375, 5280, 5280.625, 5281.25, 5281.875, 5282.5, 5283.125, 5283.75, 5284.375, 5285, 5285.625, 5286.25, 5287.5, 5288.75, 5290, 5290.625,
   5291.25, 5291.875, 5292.5, 5293.125, 5293.75, 5294.375, 5295, 5295.625, 5296.25, 5296.875, 5297.5, 5298.75, 5300, 5301.25, 5302.5, 5305,
   5310, 5315, 5320, 5330, 5340, 5350, 5360, 5370, 5380, 5390, 5400, 5410, 5420, 5430, 5440, 5450,
   5460, 5470, 5480, 5490, 5500, 5500, 5510, 5510.01 };
   Double_t Total_Fit_fy2[105] = { 0, 8.912676, 8.912676, 8.930217, 8.947786, 8.965396, 8.983066, 9.000822, 9.018712, 9.036811, 9.055256, 9.074299, 9.094441, 9.116767, 9.143878, 9.182974, 9.258395,
   9.334929, 9.48199, 9.611309, 9.813775, 10.14909, 10.40156, 10.74402, 11.21925, 11.8963, 12.34394, 12.89082, 13.55826, 14.32253, 15.18085, 16.13672, 17.19217,
   18.34741, 19.60059, 20.94753, 22.38152, 23.89319, 27.0985, 30.43503, 33.7374, 35.31675, 36.81502, 38.2073, 39.46948, 40.57897, 41.51532, 42.26088, 42.80137,
   43.12627, 43.22923, 43.10823, 42.7657, 42.20836, 41.44708, 40.49649, 39.3745, 38.10178, 36.70109, 35.19664, 33.61337, 30.30984, 26.98028, 23.78861, 22.28569,
   20.8614, 19.52489, 18.28261, 17.13852, 16.0943, 15.14954, 14.30207, 13.56923, 12.98428, 12.51225, 12.12576, 11.53652, 11.1145, 10.80189, 10.5639, 10.23154,
   9.868699, 9.687188, 9.585387, 9.485715, 9.44545, 9.430184, 9.427276, 9.431184, 9.439161, 9.449721, 9.461999, 9.475466, 9.489781, 9.504719, 9.520124, 9.535887,
   9.551928, 9.568189, 9.584626, 9.601205, 9.617902, 9.617902, 9.617902, 0 };
   graph = new TGraph(105,Total_Fit_fx2,Total_Fit_fy2);
   graph->SetName("Total_Fit");
   graph->SetTitle("Projection of model signal LL");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(5);
   
   TH1F *Graph_Total_Fit2 = new TH1F("Graph_Total_Fit2","Projection of model signal LL",105,5047.988,5552.012);
   Graph_Total_Fit2->SetMinimum(0);
   Graph_Total_Fit2->SetMaximum(47.55215);
   Graph_Total_Fit2->SetDirectory(nullptr);
   Graph_Total_Fit2->SetStats(0);
   Graph_Total_Fit2->SetLineWidth(2);
   Graph_Total_Fit2->GetXaxis()->SetNdivisions(505);
   Graph_Total_Fit2->GetXaxis()->SetLabelFont(132);
   Graph_Total_Fit2->GetXaxis()->SetLabelSize(0.06);
   Graph_Total_Fit2->GetXaxis()->SetTitleSize(0.072);
   Graph_Total_Fit2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit2->GetXaxis()->SetTitleFont(132);
   Graph_Total_Fit2->GetYaxis()->SetLabelFont(132);
   Graph_Total_Fit2->GetYaxis()->SetLabelSize(0.06);
   Graph_Total_Fit2->GetYaxis()->SetTitleSize(0.072);
   Graph_Total_Fit2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit2->GetYaxis()->SetTitleFont(132);
   Graph_Total_Fit2->GetZaxis()->SetLabelFont(132);
   Graph_Total_Fit2->GetZaxis()->SetLabelSize(0.06);
   Graph_Total_Fit2->GetZaxis()->SetTitleSize(0.072);
   Graph_Total_Fit2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total_Fit2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total_Fit2);
   
   graph->Draw("l");
   
   Double_t signal_bkg_fx3[46] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5240,
   5250, 5260, 5270, 5280, 5290, 5300, 5310, 5320, 5330, 5340, 5350, 5360, 5370, 5380, 5390, 5400,
   5410, 5420, 5430, 5440, 5450, 5460, 5470, 5480, 5490, 5500, 5500, 5510, 5510.01 };
   Double_t signal_bkg_fy3[46] = { 0, 8.912271, 8.912271, 8.929718, 8.947166, 8.964614, 8.982062, 8.99951, 9.016957, 9.034405, 9.051853, 9.069301, 9.086749, 9.104196, 9.121644, 9.139092, 9.15654,
   9.173988, 9.191435, 9.208883, 9.226331, 9.243779, 9.261227, 9.278674, 9.296122, 9.31357, 9.331018, 9.348466, 9.365913, 9.383361, 9.400809, 9.418257, 9.435705,
   9.453152, 9.4706, 9.488048, 9.505496, 9.522944, 9.540391, 9.557839, 9.575287, 9.592735, 9.610183, 9.610183, 9.610183, 0 };
   graph = new TGraph(46,signal_bkg_fx3,signal_bkg_fy3);
   graph->SetName("signal_bkg");
   graph->SetTitle("Projection of model signal LL");
   graph->SetFillColor(1);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(5);
   
   TH1F *Graph_signal_bkg3 = new TH1F("Graph_signal_bkg3","Projection of model signal LL",100,5047.988,5552.012);
   Graph_signal_bkg3->SetMinimum(0);
   Graph_signal_bkg3->SetMaximum(10.5712);
   Graph_signal_bkg3->SetDirectory(nullptr);
   Graph_signal_bkg3->SetStats(0);
   Graph_signal_bkg3->SetLineWidth(2);
   Graph_signal_bkg3->GetXaxis()->SetNdivisions(505);
   Graph_signal_bkg3->GetXaxis()->SetLabelFont(132);
   Graph_signal_bkg3->GetXaxis()->SetLabelSize(0.06);
   Graph_signal_bkg3->GetXaxis()->SetTitleSize(0.072);
   Graph_signal_bkg3->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal_bkg3->GetXaxis()->SetTitleFont(132);
   Graph_signal_bkg3->GetYaxis()->SetLabelFont(132);
   Graph_signal_bkg3->GetYaxis()->SetLabelSize(0.06);
   Graph_signal_bkg3->GetYaxis()->SetTitleSize(0.072);
   Graph_signal_bkg3->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal_bkg3->GetYaxis()->SetTitleFont(132);
   Graph_signal_bkg3->GetZaxis()->SetLabelFont(132);
   Graph_signal_bkg3->GetZaxis()->SetLabelSize(0.06);
   Graph_signal_bkg3->GetZaxis()->SetTitleSize(0.072);
   Graph_signal_bkg3->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal_bkg3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal_bkg3);
   
   graph->Draw("l");
   
   Double_t signal_pdf_LL_fx4[106] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5240,
   5245, 5250, 5252.5, 5255, 5257.5, 5258.75, 5260, 5261.25, 5262.5, 5263.125, 5263.75, 5264.375, 5265, 5265.625, 5266.25, 5266.875,
   5267.5, 5268.125, 5268.75, 5269.375, 5270, 5271.25, 5272.5, 5273.75, 5274.375, 5275, 5275.625, 5276.25, 5276.875, 5277.5, 5278.125, 5278.75,
   5279.375, 5280, 5280.625, 5281.25, 5281.875, 5282.5, 5283.125, 5283.75, 5284.375, 5285, 5285.625, 5286.25, 5287.5, 5288.75, 5290, 5290.625,
   5291.25, 5291.875, 5292.5, 5293.125, 5293.75, 5294.375, 5295, 5295.625, 5296.25, 5296.875, 5297.5, 5298.75, 5300, 5301.25, 5302.5, 5305,
   5307.5, 5310, 5315, 5320, 5330, 5340, 5350, 5360, 5370, 5380, 5390, 5400, 5410, 5420, 5430, 5440,
   5450, 5460, 5470, 5480, 5490, 5500, 5500, 5510, 5510.01 };
   Double_t signal_pdf_LL_fy4[106] = { 0, 0.0004056092, 0.0004056092, 0.000498285, 0.0006199519, 0.000782479, 0.00100392, 0.001312545, 0.001754118, 0.002405657, 0.003402822, 0.004997971, 0.007692789, 0.0125707, 0.02223368, 0.04388243, 0.1018557,
   0.1696648, 0.3080027, 0.4329591, 0.6310633, 0.962019, 1.212308, 1.552582, 2.025639, 2.700504, 3.147048, 3.692844, 4.359188, 5.122375, 5.979599, 6.93438, 7.988736,
   9.142888, 10.39498, 11.74083, 13.17373, 14.68431, 17.88743, 21.22179, 24.52197, 26.10024, 27.59742, 28.9886, 30.24969, 31.35809, 32.29335, 33.03783, 33.57722,
   33.90103, 34.0029, 33.88081, 33.53719, 32.97876, 32.21639, 31.26471, 30.14163, 28.86781, 27.46604, 25.9605, 24.37614, 21.07043, 17.73868, 14.54484, 13.04082,
   11.61544, 10.27784, 9.034465, 7.889292, 6.843977, 5.898125, 5.049568, 4.315633, 3.729593, 3.256475, 2.868893, 2.277473, 1.853278, 1.538484, 1.298316, 0.9615867,
   0.7416838, 0.5900248, 0.3997902, 0.2892644, 0.1721454, 0.1144319, 0.0817184, 0.06136275, 0.04782241, 0.03835202, 0.03146392, 0.02629429, 0.02231329, 0.01918104, 0.01667129, 0.01462865,
   0.01294345, 0.01153652, 0.01034951, 0.009338632, 0.008470521, 0.007719369, 0.007719369, 0.007719369, 0 };
   graph = new TGraph(106,signal_pdf_LL_fx4,signal_pdf_LL_fy4);
   graph->SetName("signal_pdf_LL");
   graph->SetTitle("Projection of model signal LL");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(5);
   
   TH1F *Graph_signal_pdf_LL4 = new TH1F("Graph_signal_pdf_LL4","Projection of model signal LL",106,5047.988,5552.012);
   Graph_signal_pdf_LL4->SetMinimum(0);
   Graph_signal_pdf_LL4->SetMaximum(37.40318);
   Graph_signal_pdf_LL4->SetDirectory(nullptr);
   Graph_signal_pdf_LL4->SetStats(0);
   Graph_signal_pdf_LL4->SetLineWidth(2);
   Graph_signal_pdf_LL4->GetXaxis()->SetNdivisions(505);
   Graph_signal_pdf_LL4->GetXaxis()->SetLabelFont(132);
   Graph_signal_pdf_LL4->GetXaxis()->SetLabelSize(0.06);
   Graph_signal_pdf_LL4->GetXaxis()->SetTitleSize(0.072);
   Graph_signal_pdf_LL4->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal_pdf_LL4->GetXaxis()->SetTitleFont(132);
   Graph_signal_pdf_LL4->GetYaxis()->SetLabelFont(132);
   Graph_signal_pdf_LL4->GetYaxis()->SetLabelSize(0.06);
   Graph_signal_pdf_LL4->GetYaxis()->SetTitleSize(0.072);
   Graph_signal_pdf_LL4->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal_pdf_LL4->GetYaxis()->SetTitleFont(132);
   Graph_signal_pdf_LL4->GetZaxis()->SetLabelFont(132);
   Graph_signal_pdf_LL4->GetZaxis()->SetLabelSize(0.06);
   Graph_signal_pdf_LL4->GetZaxis()->SetTitleSize(0.072);
   Graph_signal_pdf_LL4->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal_pdf_LL4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal_pdf_LL4);
   
   graph->Draw("l");
   
   Double_t data2_fx3002[40] = { 5105, 5115, 5125, 5135, 5145, 5155, 5165, 5175, 5185, 5195, 5205, 5215, 5225, 5235, 5245, 5255, 5265,
   5275, 5285, 5295, 5305, 5315, 5325, 5335, 5345, 5355, 5365, 5375, 5385, 5395, 5405, 5415, 5425,
   5435, 5445, 5455, 5465, 5475, 5485, 5495 };
   Double_t data2_fy3002[40] = { 3, 8, 7, 10, 8, 5, 6, 13, 7, 10, 16, 6, 8, 11, 16, 7, 25,
   26, 41, 16, 11, 12, 14, 8, 7, 9, 5, 6, 13, 8, 7, 5, 8,
   10, 7, 12, 7, 12, 13, 16 };
   Double_t data2_felx3002[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data2_fely3002[40] = { 1.632705, 2.768386, 2.58147, 3.108694, 2.768386, 2.159691, 2.379931, 3.558662, 2.58147, 3.108694, 3.957801, 2.379931, 2.768386, 3.265579, 3.957801, 2.58147, 4.966335,
   5.066015, 6.376898, 3.957801, 3.265579, 3.415266, 3.6965, 2.768386, 2.58147, 2.943461, 2.159691, 2.379931, 3.558662, 2.768386, 2.58147, 2.159691, 2.768386,
   3.108694, 2.58147, 3.415266, 2.58147, 3.415266, 3.558662, 3.957801 };
   Double_t data2_fehx3002[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data2_fehy3002[40] = { 2.918186, 3.945142, 3.770281, 4.26695, 3.945142, 3.382473, 3.583642, 4.697573, 3.770281, 4.26695, 5.083066, 3.583642, 3.945142, 4.416521, 5.083066, 3.770281, 6.066589,
   6.164324, 7.455185, 5.083066, 4.416521, 4.559819, 4.830381, 3.945142, 3.770281, 4.110204, 3.382473, 3.583642, 4.697573, 3.945142, 3.770281, 3.382473, 3.945142,
   4.26695, 3.770281, 4.559819, 3.770281, 4.559819, 4.697573, 5.083066 };
   grae = new TGraphAsymmErrors(40,data2_fx3002,data2_fy3002,data2_felx3002,data2_fehx3002,data2_fely3002,data2_fehy3002);
   grae->SetName("data2");
   grae->SetTitle("Histogram of combData_plot__Bu_DTF_L0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data23002 = new TH1F("Graph_data23002","Histogram of combData_plot__Bu_DTF_L0_M",100,5066,5534);
   Graph_data23002->SetMinimum(1.230566);
   Graph_data23002->SetMaximum(53.16397);
   Graph_data23002->SetDirectory(nullptr);
   Graph_data23002->SetStats(0);
   Graph_data23002->SetLineWidth(2);
   Graph_data23002->GetXaxis()->SetNdivisions(505);
   Graph_data23002->GetXaxis()->SetLabelFont(132);
   Graph_data23002->GetXaxis()->SetLabelSize(0.06);
   Graph_data23002->GetXaxis()->SetTitleSize(0.072);
   Graph_data23002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data23002->GetXaxis()->SetTitleFont(132);
   Graph_data23002->GetYaxis()->SetLabelFont(132);
   Graph_data23002->GetYaxis()->SetLabelSize(0.06);
   Graph_data23002->GetYaxis()->SetTitleSize(0.072);
   Graph_data23002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data23002->GetYaxis()->SetTitleFont(132);
   Graph_data23002->GetZaxis()->SetLabelFont(132);
   Graph_data23002->GetZaxis()->SetLabelSize(0.06);
   Graph_data23002->GetZaxis()->SetTitleSize(0.072);
   Graph_data23002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data23002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data23002);
   
   grae->Draw("p");
   
   TH1D *frame_Bu_DTF_L0_M_63571e853810__2 = new TH1D("frame_Bu_DTF_L0_M_63571e853810__2","",40,5100,5500);
   frame_Bu_DTF_L0_M_63571e853810__2->SetBinContent(1,50.87794);
   frame_Bu_DTF_L0_M_63571e853810__2->SetMinimum(0);
   frame_Bu_DTF_L0_M_63571e853810__2->SetMaximum(61.05353);
   frame_Bu_DTF_L0_M_63571e853810__2->SetEntries(1);
   frame_Bu_DTF_L0_M_63571e853810__2->SetDirectory(nullptr);
   frame_Bu_DTF_L0_M_63571e853810__2->SetStats(0);
   frame_Bu_DTF_L0_M_63571e853810__2->SetLineWidth(2);
   frame_Bu_DTF_L0_M_63571e853810__2->GetXaxis()->SetTitle("#it{m}(#it{#bar{#Lambda}p#bar{p}p}) [MeV/#it{c}^{2}]");
   frame_Bu_DTF_L0_M_63571e853810__2->GetXaxis()->SetNdivisions(505);
   frame_Bu_DTF_L0_M_63571e853810__2->GetXaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_63571e853810__2->GetXaxis()->SetLabelOffset(0.012);
   frame_Bu_DTF_L0_M_63571e853810__2->GetXaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_63571e853810__2->GetXaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_63571e853810__2->GetXaxis()->SetTitleOffset(1);
   frame_Bu_DTF_L0_M_63571e853810__2->GetXaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_63571e853810__2->GetYaxis()->SetTitle("Candidates / (10.0 MeV/#it{c}^{2})");
   frame_Bu_DTF_L0_M_63571e853810__2->GetYaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_63571e853810__2->GetYaxis()->SetLabelOffset(0.012);
   frame_Bu_DTF_L0_M_63571e853810__2->GetYaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_63571e853810__2->GetYaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_63571e853810__2->GetYaxis()->SetTitleOffset(0.8);
   frame_Bu_DTF_L0_M_63571e853810__2->GetYaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_63571e853810__2->GetZaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_63571e853810__2->GetZaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_63571e853810__2->GetZaxis()->SetTitleSize(0.072);
   frame_Bu_DTF_L0_M_63571e853810__2->GetZaxis()->SetTitleOffset(1.2);
   frame_Bu_DTF_L0_M_63571e853810__2->GetZaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_63571e853810__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.25,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.85,"5.4 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.65,0.9,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total_Fit2","Total Fit","lf");

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_pdf_LL","#it{B}^{#plus}#rightarrow#it{#bar{#Lambda}}#it{p#bar{p}p}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_bkg","Background","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas->Modified();
   canvas->SetSelected(canvas);
}


==> figs/Fig1b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig1b()
{
//=========Macro generated from canvas: canvas/
//=========  (Tue Aug 19 22:18:38 2025) by ROOT version 6.32.02
   TCanvas *canvas = new TCanvas("canvas", "",0,0,400,300);
   gStyle->SetOptStat(0);
   canvas->SetHighLightColor(2);
   canvas->Range(5030.864,-61.07273,5524.691,320.6319);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.01);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1D *frame_Bu_DTF_L0_M_5e6724731bf0__1 = new TH1D("frame_Bu_DTF_L0_M_5e6724731bf0__1","",40,5100,5500);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->SetBinContent(1,226.2963);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->SetMinimum(0);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->SetMaximum(316.8148);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->SetEntries(7);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->SetDirectory(nullptr);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->SetStats(0);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->SetLineWidth(2);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetXaxis()->SetTitle("#it{m}(#bar{#it{#Lambda}}#it{p}#it{K}^{#plus}#it{K}^{#minus}, #it{#Lambda}#bar{#it{p}}#it{K}^{#plus}#it{K}^{#plus}) [MeV/#it{c}^{2}]");
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetXaxis()->SetNdivisions(505);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetXaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetXaxis()->SetLabelOffset(0.012);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetXaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetXaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetXaxis()->SetTitleOffset(1);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetXaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetYaxis()->SetTitle("Candidates / (10.0 MeV/#it{c}^{2})");
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetYaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetYaxis()->SetLabelOffset(0.012);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetYaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetYaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetYaxis()->SetTitleOffset(1);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetYaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetZaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetZaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetZaxis()->SetTitleSize(0.072);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->GetZaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5e6724731bf0__1->Draw("FUNC");
   
   Double_t data_fx3001[40] = { 5105, 5115, 5125, 5135, 5145, 5155, 5165, 5175, 5185, 5195, 5205, 5215, 5225, 5235, 5245, 5255, 5265,
   5275, 5285, 5295, 5305, 5315, 5325, 5335, 5345, 5355, 5365, 5375, 5385, 5395, 5405, 5415, 5425,
   5435, 5445, 5455, 5465, 5475, 5485, 5495 };
   Double_t data_fy3001[40] = { 16, 12, 7, 8, 3, 7, 4, 5, 7, 3, 4, 5, 8, 8, 7, 25, 110,
   174, 176, 78, 29, 10, 8, 4, 0, 3, 3, 5, 4, 3, 1, 1, 6,
   3, 3, 1, 3, 3, 1, 2 };
   Double_t data_felx3001[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data_fely3001[40] = { 3.957801, 3.415266, 2.58147, 2.768386, 1.632705, 2.58147, 1.914339, 2.159691, 2.58147, 1.632705, 1.914339, 2.159691, 2.768386, 2.768386, 2.58147, 4.966335, 10,
   12.70038, 12.77592, 8.812788, 5.353932, 3.108694, 2.768386, 1.914339, 0, 1.632705, 1.632705, 2.159691, 1.914339, 1.632705, 0.8272462, 0.8272462, 2.379931,
   1.632705, 1.632705, 0.8272462, 1.632705, 1.632705, 0.8272462, 1.291815 };
   Double_t data_fehx3001[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data_fehy3001[40] = { 5.083066, 4.559819, 3.770281, 3.945142, 2.918186, 3.770281, 3.162753, 3.382473, 3.770281, 2.918186, 3.162753, 3.382473, 3.945142, 3.945142, 3.770281, 6.066589, 11,
   13.70038, 13.77592, 9.869531, 6.44702, 4.26695, 3.945142, 3.162753, 1.147874, 2.918186, 2.918186, 3.382473, 3.162753, 2.918186, 2.299527, 2.299527, 3.583642,
   2.918186, 2.918186, 2.299527, 2.918186, 2.918186, 2.299527, 2.63786 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of combData_plot__Bu_DTF_L0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of combData_plot__Bu_DTF_L0_M",100,5066,5534);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(208.7535);
   Graph_data3001->SetDirectory(nullptr);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t Total_Fit2_fx1[200] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5235,
   5240, 5245, 5247.5, 5250, 5251.25, 5252.5, 5253.75, 5255, 5256.25, 5257.5, 5258.75, 5260, 5261.25, 5262.5, 5263.75, 5265,
   5266.25, 5267.5, 5270, 5271.25, 5272.5, 5273.75, 5274.375, 5275, 5275.625, 5276.25, 5276.875, 5277.5, 5278.125, 5278.75, 5279.375, 5280,
   5280.625, 5281.25, 5281.875, 5282.5, 5283.125, 5283.75, 5284.375, 5285, 5286.25, 5287.5, 5288.75, 5290, 5292.5, 5293.75, 5295, 5296.25,
   5297.5, 5298.75, 5300, 5301.25, 5302.5, 5303.75, 5305, 5306.25, 5307.5, 5308.75, 5310, 5312.5, 5315, 5320, 5330, 5340,
   5350, 5360, 5370, 5380, 5390, 5400, 5410, 5420, 5430, 5440, 5450, 5460, 5470, 5480, 5490, 5500,
   5500, 5510, 5510.01, 5510.01, 5510, 5500, 5500, 5490, 5480, 5470, 5460, 5450, 5440, 5430, 5420, 5410,
   5400, 5390, 5380, 5370, 5360, 5350, 5340, 5330, 5320, 5315, 5312.5, 5310, 5308.75, 5307.5, 5306.25, 5305,
   5303.75, 5302.5, 5301.25, 5300, 5298.75, 5297.5, 5296.25, 5295, 5293.75, 5292.5, 5290, 5288.75, 5287.5, 5286.25, 5285, 5284.375,
   5283.75, 5283.125, 5282.5, 5281.875, 5281.25, 5280.625, 5280, 5279.375, 5278.75, 5278.125, 5277.5, 5276.875, 5276.25, 5275.625, 5275, 5274.375,
   5273.75, 5272.5, 5271.25, 5270, 5267.5, 5266.25, 5265, 5263.75, 5262.5, 5261.25, 5260, 5258.75, 5257.5, 5256.25, 5255, 5253.75,
   5252.5, 5251.25, 5250, 5247.5, 5245, 5240, 5235, 5230, 5220, 5210, 5200, 5190, 5180, 5170, 5160, 5150,
   5140, 5130, 5120, 5110, 5100, 5090, 5089.99 };
   Double_t Total_Fit2_fy1[200] = { 0, 4.012859, 4.012859, 4.044087, 4.07882, 4.118066, 4.163232, 4.216335, 4.280351, 4.359826, 4.461987, 4.598923, 4.79214, 5.083048, 5.560301, 6.444592, 7.212421,
   8.433679, 10.57339, 12.31218, 14.88085, 16.55989, 18.91827, 21.82724, 25.57131, 30.40186, 36.4746, 43.86475, 52.28939, 61.80821, 72.39724, 83.98885, 96.46748,
   109.6669, 123.3694, 151.1626, 164.5815, 177.1789, 188.5596, 193.6727, 198.34, 202.5193, 206.1721, 209.2641, 211.7659, 213.6537, 214.9092, 215.5203, 215.4812,
   214.7925, 213.4611, 211.5003, 208.9295, 205.7735, 202.0626, 197.8321, 193.121, 182.4312, 170.3635, 157.3077, 143.6499, 115.9486, 102.5203, 89.70873, 77.70427,
   66.6472, 56.62884, 47.6948, 39.84986, 33.06439, 27.27876, 22.40229, 18.45427, 15.46441, 13.21099, 11.53282, 9.294461, 7.926742, 6.429836, 5.255052, 4.822049,
   4.622586, 4.518573, 4.460425, 4.426948, 4.407903, 4.397868, 4.393759, 4.393718, 4.39657, 4.401544, 4.408114, 4.415914, 4.424679, 4.434216, 4.44438, 4.45506,
   4.45506, 4.45506, 0, 0, 3.748163, 3.748163, 3.748163, 3.739893, 3.732152, 3.725054, 3.718751, 3.713444, 3.709409, 3.70703, 3.706856, 3.709695,
   3.716778, 3.730057, 3.752769, 3.790613, 3.854344, 3.966188, 4.177853, 4.630955, 5.815675, 7.214941, 8.402824, 10.22737, 11.55325, 13.32304, 15.66445, 18.83498,
   23.05422, 28.23459, 34.42663, 41.70252, 50.11257, 59.66955, 70.33929, 82.03245, 94.59873, 107.8246, 135.1079, 148.4767, 161.1618, 172.7842, 182.9856, 187.4508,
   191.4434, 194.9311, 197.8853, 200.2818, 202.1007, 203.327, 203.9505, 203.9664, 203.3746, 202.1804, 200.3942, 198.0313, 195.1117, 191.6598, 187.7044, 183.2779,
   178.4162, 167.5453, 155.4309, 142.4381, 115.3097, 101.8832, 88.96233, 76.79288, 65.56025, 55.38809, 46.34179, 38.4353, 31.76732, 26.53979, 22.47523, 19.39451,
   16.99268, 15.21805, 13.63698, 11.42629, 9.872392, 7.868938, 6.667782, 5.891684, 4.982953, 4.488808, 4.187673, 3.988379, 3.847919, 3.743856, 3.663548, 3.599424,
   3.546724, 3.502329, 3.464125, 3.430637, 3.40081, 3.40081, 0 };
   TGraph *graph = new TGraph(200,Total_Fit2_fx1,Total_Fit2_fy1);
   graph->SetName("Total_Fit2");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(5);
   
   TH1F *Graph_Total_Fit21 = new TH1F("Graph_Total_Fit21","",200,5047.988,5552.012);
   Graph_Total_Fit21->SetMinimum(0);
   Graph_Total_Fit21->SetMaximum(237.0723);
   Graph_Total_Fit21->SetDirectory(nullptr);
   Graph_Total_Fit21->SetStats(0);
   Graph_Total_Fit21->SetLineWidth(2);
   Graph_Total_Fit21->GetXaxis()->SetNdivisions(505);
   Graph_Total_Fit21->GetXaxis()->SetLabelFont(132);
   Graph_Total_Fit21->GetXaxis()->SetLabelSize(0.06);
   Graph_Total_Fit21->GetXaxis()->SetTitleSize(0.072);
   Graph_Total_Fit21->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit21->GetXaxis()->SetTitleFont(132);
   Graph_Total_Fit21->GetYaxis()->SetLabelFont(132);
   Graph_Total_Fit21->GetYaxis()->SetLabelSize(0.06);
   Graph_Total_Fit21->GetYaxis()->SetTitleSize(0.072);
   Graph_Total_Fit21->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit21->GetYaxis()->SetTitleFont(132);
   Graph_Total_Fit21->GetZaxis()->SetLabelFont(132);
   Graph_Total_Fit21->GetZaxis()->SetLabelSize(0.06);
   Graph_Total_Fit21->GetZaxis()->SetTitleSize(0.072);
   Graph_Total_Fit21->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total_Fit21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total_Fit21);
   
   graph->Draw("f");
   
   Double_t Total_Fit_fx2[100] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5235,
   5240, 5245, 5247.5, 5250, 5251.25, 5252.5, 5253.75, 5255, 5256.25, 5257.5, 5258.75, 5260, 5261.25, 5262.5, 5263.75, 5265,
   5266.25, 5267.5, 5270, 5271.25, 5272.5, 5273.75, 5274.375, 5275, 5275.625, 5276.25, 5276.875, 5277.5, 5278.125, 5278.75, 5279.375, 5280,
   5280.625, 5281.25, 5281.875, 5282.5, 5283.125, 5283.75, 5284.375, 5285, 5286.25, 5287.5, 5288.75, 5290, 5292.5, 5293.75, 5295, 5296.25,
   5297.5, 5298.75, 5300, 5301.25, 5302.5, 5303.75, 5305, 5306.25, 5307.5, 5308.75, 5310, 5312.5, 5315, 5320, 5330, 5340,
   5350, 5360, 5370, 5380, 5390, 5400, 5410, 5420, 5430, 5440, 5450, 5460, 5470, 5480, 5490, 5500,
   5500, 5510, 5510.01 };
   Double_t Total_Fit_fy2[100] = { 0, 3.706834, 3.706834, 3.737362, 3.771473, 3.810197, 3.854978, 3.907879, 3.97195, 4.051841, 4.154953, 4.293651, 4.489907, 4.785928, 5.271627, 6.168138, 6.940102,
   8.151308, 10.22289, 11.86923, 14.25891, 15.88897, 17.95548, 20.61087, 24.02327, 28.47083, 34.12096, 41.15002, 49.31559, 58.59815, 68.97874, 80.39087, 92.71491,
   105.7751, 119.3396, 146.8003, 160.0062, 172.3621, 183.4879, 188.4753, 193.0222, 197.0896, 200.6419, 203.6477, 206.0801, 207.917, 209.1419, 209.7433, 209.7159,
   209.0597, 207.7809, 205.8911, 203.4074, 200.3523, 196.753, 192.6414, 188.0533, 177.6077, 165.7626, 152.8922, 139.3789, 111.8866, 98.55951, 85.87059, 74.02178,
   63.15837, 53.3707, 44.69866, 37.13824, 30.64949, 25.16649, 20.61864, 17.05936, 14.39372, 12.38212, 10.8801, 8.848642, 7.570841, 6.122756, 4.943004, 4.499951,
   4.294387, 4.186458, 4.125519, 4.089859, 4.06898, 4.057323, 4.051727, 4.050287, 4.0518, 4.055477, 4.060779, 4.067332, 4.074866, 4.083184, 4.092137, 4.101612,
   4.101612, 4.101612, 0 };
   graph = new TGraph(100,Total_Fit_fx2,Total_Fit_fy2);
   graph->SetName("Total_Fit");
   graph->SetTitle("Projection of Combined model for normal_LL + normal_DD");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(5);
   
   TH1F *Graph_Total_Fit2 = new TH1F("Graph_Total_Fit2","Projection of Combined model for normal_LL + normal_DD",100,5047.988,5552.012);
   Graph_Total_Fit2->SetMinimum(0);
   Graph_Total_Fit2->SetMaximum(230.7177);
   Graph_Total_Fit2->SetDirectory(nullptr);
   Graph_Total_Fit2->SetStats(0);
   Graph_Total_Fit2->SetLineWidth(2);
   Graph_Total_Fit2->GetXaxis()->SetNdivisions(505);
   Graph_Total_Fit2->GetXaxis()->SetLabelFont(132);
   Graph_Total_Fit2->GetXaxis()->SetLabelSize(0.06);
   Graph_Total_Fit2->GetXaxis()->SetTitleSize(0.072);
   Graph_Total_Fit2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit2->GetXaxis()->SetTitleFont(132);
   Graph_Total_Fit2->GetYaxis()->SetLabelFont(132);
   Graph_Total_Fit2->GetYaxis()->SetLabelSize(0.06);
   Graph_Total_Fit2->GetYaxis()->SetTitleSize(0.072);
   Graph_Total_Fit2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit2->GetYaxis()->SetTitleFont(132);
   Graph_Total_Fit2->GetZaxis()->SetLabelFont(132);
   Graph_Total_Fit2->GetZaxis()->SetLabelSize(0.06);
   Graph_Total_Fit2->GetZaxis()->SetTitleSize(0.072);
   Graph_Total_Fit2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total_Fit2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total_Fit2);
   
   graph->Draw("l");
   
   Double_t normal_pdf_LL_fx3[99] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5235,
   5240, 5245, 5247.5, 5250, 5252.5, 5253.75, 5255, 5256.25, 5257.5, 5258.75, 5260, 5261.25, 5262.5, 5263.75, 5265, 5266.25,
   5267.5, 5270, 5271.25, 5272.5, 5273.75, 5274.375, 5275, 5275.625, 5276.25, 5276.875, 5277.5, 5278.125, 5278.75, 5279.375, 5280, 5280.625,
   5281.25, 5281.875, 5282.5, 5283.125, 5283.75, 5284.375, 5285, 5286.25, 5287.5, 5288.75, 5290, 5292.5, 5293.75, 5295, 5296.25, 5297.5,
   5298.75, 5300, 5301.25, 5302.5, 5303.75, 5305, 5306.25, 5307.5, 5308.75, 5310, 5312.5, 5315, 5320, 5330, 5340, 5350,
   5360, 5370, 5380, 5390, 5400, 5410, 5420, 5430, 5440, 5450, 5460, 5470, 5480, 5490, 5500, 5500,
   5510, 5510.01 };
   Double_t normal_pdf_LL_fy3[99] = { 0, 0.09632011, 0.09632011, 0.1088743, 0.1240784, 0.1427344, 0.165972, 0.1954227, 0.2335127, 0.2839751, 0.3527926, 0.4500371, 0.5937299, 0.818711, 1.199563, 1.920148, 2.54863,
   3.540001, 5.23577, 6.57575, 8.499715, 11.40665, 13.45575, 16.11769, 19.64047, 24.17319, 29.91866, 36.63323, 44.29943, 52.90668, 62.40396, 72.69469, 83.6338,
   95.02753, 118.1815, 129.3545, 139.8304, 149.2829, 153.5269, 157.4006, 160.87, 163.9045, 166.4768, 168.5635, 170.1455, 171.2083, 171.7418, 171.7412, 171.2065,
   170.1427, 168.5596, 166.472, 163.899, 160.8639, 157.3941, 153.5203, 144.6983, 134.6951, 123.8315, 112.4352, 89.29399, 78.10381, 67.47091, 57.56467, 48.50553,
   40.3667, 33.1782, 26.93276, 21.59278, 17.09766, 13.37318, 10.48834, 8.372566, 6.803659, 5.613478, 3.968349, 2.921679, 1.733493, 0.7734657, 0.4182905, 0.2546347,
   0.1679546, 0.1173903, 0.08572408, 0.06478396, 0.05032747, 0.0399923, 0.0323868, 0.02665221, 0.02223762, 0.01877777, 0.0160235, 0.01380058, 0.01198451, 0.01048462, 0.009233697, 0.009233697,
   0.009233697, 0 };
   graph = new TGraph(99,normal_pdf_LL_fx3,normal_pdf_LL_fy3);
   graph->SetName("normal_pdf_LL");
   graph->SetTitle("Projection of Combined model for normal_LL + normal_DD");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(5);
   
   TH1F *Graph_normal_pdf_LL3 = new TH1F("Graph_normal_pdf_LL3","Projection of Combined model for normal_LL + normal_DD",100,5047.988,5552.012);
   Graph_normal_pdf_LL3->SetMinimum(0);
   Graph_normal_pdf_LL3->SetMaximum(188.916);
   Graph_normal_pdf_LL3->SetDirectory(nullptr);
   Graph_normal_pdf_LL3->SetStats(0);
   Graph_normal_pdf_LL3->SetLineWidth(2);
   Graph_normal_pdf_LL3->GetXaxis()->SetNdivisions(505);
   Graph_normal_pdf_LL3->GetXaxis()->SetLabelFont(132);
   Graph_normal_pdf_LL3->GetXaxis()->SetLabelSize(0.06);
   Graph_normal_pdf_LL3->GetXaxis()->SetTitleSize(0.072);
   Graph_normal_pdf_LL3->GetXaxis()->SetTitleOffset(0.95);
   Graph_normal_pdf_LL3->GetXaxis()->SetTitleFont(132);
   Graph_normal_pdf_LL3->GetYaxis()->SetLabelFont(132);
   Graph_normal_pdf_LL3->GetYaxis()->SetLabelSize(0.06);
   Graph_normal_pdf_LL3->GetYaxis()->SetTitleSize(0.072);
   Graph_normal_pdf_LL3->GetYaxis()->SetTitleOffset(0.95);
   Graph_normal_pdf_LL3->GetYaxis()->SetTitleFont(132);
   Graph_normal_pdf_LL3->GetZaxis()->SetLabelFont(132);
   Graph_normal_pdf_LL3->GetZaxis()->SetLabelSize(0.06);
   Graph_normal_pdf_LL3->GetZaxis()->SetTitleSize(0.072);
   Graph_normal_pdf_LL3->GetZaxis()->SetTitleOffset(1.2);
   Graph_normal_pdf_LL3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_normal_pdf_LL3);
   
   graph->Draw("l");
   
   Double_t etacKp_pdf_LL_fx4[99] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5235,
   5240, 5245, 5247.5, 5250, 5251.25, 5252.5, 5253.75, 5255, 5256.25, 5257.5, 5258.75, 5260, 5261.25, 5262.5, 5263.75, 5265,
   5266.25, 5267.5, 5270, 5271.25, 5272.5, 5273.75, 5274.375, 5275, 5275.625, 5276.25, 5276.875, 5277.5, 5278.125, 5278.75, 5279.375, 5280,
   5280.625, 5281.25, 5281.875, 5282.5, 5283.125, 5283.75, 5284.375, 5285, 5286.25, 5287.5, 5288.75, 5290, 5292.5, 5293.75, 5295, 5296.25,
   5297.5, 5298.75, 5300, 5301.25, 5302.5, 5303.75, 5305, 5306.25, 5307.5, 5310, 5312.5, 5315, 5320, 5330, 5340, 5350,
   5360, 5370, 5380, 5390, 5400, 5410, 5420, 5430, 5440, 5450, 5460, 5470, 5480, 5490, 5500, 5500,
   5510, 5510.01 };
   Double_t etacKp_pdf_LL_fy4[99] = { 0, 0.006106796, 0.006106796, 0.006922509, 0.007912448, 0.009129803, 0.01064966, 0.01258076, 0.0150853, 0.01841378, 0.02296949, 0.02943524, 0.03904185, 0.0541925, 0.08010434, 0.1299116, 0.1740847,
   0.2449919, 0.3693748, 0.4701385, 0.6182692, 0.7200002, 0.8490834, 1.016415, 1.237922, 1.5258, 1.892936, 2.32364, 2.818398, 3.377812, 4.000068, 4.680554, 5.411585,
   6.182276, 6.978601, 8.578166, 9.341136, 10.05077, 10.68544, 10.96824, 11.22482, 11.45304, 11.65091, 11.81674, 11.94906, 12.04669, 12.10878, 12.13476, 12.1244,
   12.07779, 11.99535, 11.87782, 11.72624, 11.54195, 11.32656, 11.08191, 10.81011, 10.19426, 9.498936, 8.745572, 7.956017, 6.351774, 5.574268, 4.833667, 4.141545,
   3.50627, 2.933097, 2.424412, 1.980094, 1.59796, 1.275844, 1.022869, 0.8306894, 0.6832502, 0.4774896, 0.3459282, 0.2580908, 0.1540163, 0.06678458, 0.03441861, 0.01986879,
   0.01242809, 0.008252929, 0.005740031, 0.00414231, 0.003080643, 0.002349123, 0.001829554, 0.001450894, 0.001168746, 0.0009544243, 0.0007888513, 0.0006590145, 0.0005558377, 0.0004728635, 0.0004054152, 0.0004054152,
   0.0004054152, 0 };
   graph = new TGraph(99,etacKp_pdf_LL_fx4,etacKp_pdf_LL_fy4);
   graph->SetName("etacKp_pdf_LL");
   graph->SetTitle("Projection of Combined model for normal_LL + normal_DD");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(5);
   
   TH1F *Graph_etacKp_pdf_LL4 = new TH1F("Graph_etacKp_pdf_LL4","Projection of Combined model for normal_LL + normal_DD",100,5047.988,5552.012);
   Graph_etacKp_pdf_LL4->SetMinimum(0);
   Graph_etacKp_pdf_LL4->SetMaximum(13.34824);
   Graph_etacKp_pdf_LL4->SetDirectory(nullptr);
   Graph_etacKp_pdf_LL4->SetStats(0);
   Graph_etacKp_pdf_LL4->SetLineWidth(2);
   Graph_etacKp_pdf_LL4->GetXaxis()->SetNdivisions(505);
   Graph_etacKp_pdf_LL4->GetXaxis()->SetLabelFont(132);
   Graph_etacKp_pdf_LL4->GetXaxis()->SetLabelSize(0.06);
   Graph_etacKp_pdf_LL4->GetXaxis()->SetTitleSize(0.072);
   Graph_etacKp_pdf_LL4->GetXaxis()->SetTitleOffset(0.95);
   Graph_etacKp_pdf_LL4->GetXaxis()->SetTitleFont(132);
   Graph_etacKp_pdf_LL4->GetYaxis()->SetLabelFont(132);
   Graph_etacKp_pdf_LL4->GetYaxis()->SetLabelSize(0.06);
   Graph_etacKp_pdf_LL4->GetYaxis()->SetTitleSize(0.072);
   Graph_etacKp_pdf_LL4->GetYaxis()->SetTitleOffset(0.95);
   Graph_etacKp_pdf_LL4->GetYaxis()->SetTitleFont(132);
   Graph_etacKp_pdf_LL4->GetZaxis()->SetLabelFont(132);
   Graph_etacKp_pdf_LL4->GetZaxis()->SetLabelSize(0.06);
   Graph_etacKp_pdf_LL4->GetZaxis()->SetTitleSize(0.072);
   Graph_etacKp_pdf_LL4->GetZaxis()->SetTitleOffset(1.2);
   Graph_etacKp_pdf_LL4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_etacKp_pdf_LL4);
   
   graph->Draw("l");
   
   Double_t kpkm_LL_pdf_fx5[96] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5235,
   5240, 5245, 5247.5, 5250, 5251.25, 5252.5, 5253.75, 5255, 5256.25, 5257.5, 5258.75, 5260, 5261.25, 5262.5, 5263.75, 5265,
   5270, 5271.25, 5272.5, 5273.75, 5275, 5275.625, 5276.25, 5276.875, 5277.5, 5278.125, 5278.75, 5279.375, 5280, 5280.625, 5281.25, 5281.875,
   5282.5, 5283.125, 5283.75, 5284.375, 5285, 5286.25, 5287.5, 5288.75, 5290, 5292.5, 5295, 5296.25, 5297.5, 5298.75, 5300, 5301.25,
   5302.5, 5303.75, 5305, 5306.25, 5307.5, 5308.75, 5310, 5312.5, 5315, 5320, 5330, 5340, 5350, 5360, 5370, 5380,
   5390, 5400, 5410, 5420, 5430, 5440, 5450, 5460, 5470, 5480, 5490, 5500, 5500, 5510, 5510.01 };
   Double_t kpkm_LL_pdf_fy5[96] = { 0, 0.06762184, 0.06762184, 0.07253992, 0.07819576, 0.08476567, 0.09248633, 0.101683, 0.1128147, 0.1265506, 0.1439041, 0.1664861, 0.1970149, 0.2404568, 0.3069226, 0.420553, 0.513609,
   0.6562794, 0.9014492, 1.103914, 1.41836, 1.651371, 1.974041, 2.411443, 2.938822, 3.57415, 4.322859, 5.174176, 6.128848, 7.184222, 8.333732, 9.566521, 10.86723,
   16.29299, 17.5613, 18.73006, 19.76718, 20.64284, 21.01178, 21.33094, 21.59783, 21.81037, 21.96688, 22.06611, 22.10724, 22.08995, 22.01434, 21.881, 21.69097,
   21.44571, 21.14714, 20.79755, 20.39959, 19.95628, 18.94701, 17.7989, 16.54381, 15.21479, 12.46479, 9.786796, 8.534777, 7.3642, 6.286956, 5.310513, 4.438271,
   3.670055, 3.002709, 2.430728, 1.946896, 1.542884, 1.213526, 0.9909419, 0.7330095, 0.5865478, 0.4243811, 0.2791913, 0.2109618, 0.1708644, 0.1442972, 0.1253168, 0.1110346,
   0.09987195, 0.0908909, 0.08349793, 0.07729854, 0.07201993, 0.06746724, 0.06349743, 0.06000307, 0.05690182, 0.05412951, 0.05163534, 0.04937856, 0.04937856, 0.04937856, 0 };
   graph = new TGraph(96,kpkm_LL_pdf_fx5,kpkm_LL_pdf_fy5);
   graph->SetName("kpkm_LL_pdf");
   graph->SetTitle("Projection of Combined model for normal_LL + normal_DD");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(5);
   
   TH1F *Graph_kpkm_LL_pdf5 = new TH1F("Graph_kpkm_LL_pdf5","Projection of Combined model for normal_LL + normal_DD",100,5047.988,5552.012);
   Graph_kpkm_LL_pdf5->SetMinimum(0);
   Graph_kpkm_LL_pdf5->SetMaximum(24.31797);
   Graph_kpkm_LL_pdf5->SetDirectory(nullptr);
   Graph_kpkm_LL_pdf5->SetStats(0);
   Graph_kpkm_LL_pdf5->SetLineWidth(2);
   Graph_kpkm_LL_pdf5->GetXaxis()->SetNdivisions(505);
   Graph_kpkm_LL_pdf5->GetXaxis()->SetLabelFont(132);
   Graph_kpkm_LL_pdf5->GetXaxis()->SetLabelSize(0.06);
   Graph_kpkm_LL_pdf5->GetXaxis()->SetTitleSize(0.072);
   Graph_kpkm_LL_pdf5->GetXaxis()->SetTitleOffset(0.95);
   Graph_kpkm_LL_pdf5->GetXaxis()->SetTitleFont(132);
   Graph_kpkm_LL_pdf5->GetYaxis()->SetLabelFont(132);
   Graph_kpkm_LL_pdf5->GetYaxis()->SetLabelSize(0.06);
   Graph_kpkm_LL_pdf5->GetYaxis()->SetTitleSize(0.072);
   Graph_kpkm_LL_pdf5->GetYaxis()->SetTitleOffset(0.95);
   Graph_kpkm_LL_pdf5->GetYaxis()->SetTitleFont(132);
   Graph_kpkm_LL_pdf5->GetZaxis()->SetLabelFont(132);
   Graph_kpkm_LL_pdf5->GetZaxis()->SetLabelSize(0.06);
   Graph_kpkm_LL_pdf5->GetZaxis()->SetTitleSize(0.072);
   Graph_kpkm_LL_pdf5->GetZaxis()->SetTitleOffset(1.2);
   Graph_kpkm_LL_pdf5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kpkm_LL_pdf5);
   
   graph->Draw("l");
   
   Double_t normal_bkg_LL_fx6[46] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5240,
   5250, 5260, 5270, 5280, 5290, 5300, 5310, 5320, 5330, 5340, 5350, 5360, 5370, 5380, 5390, 5400,
   5410, 5420, 5430, 5440, 5450, 5460, 5470, 5480, 5490, 5500, 5500, 5510, 5510.01 };
   Double_t normal_bkg_LL_fy6[46] = { 0, 3.536785, 3.536785, 3.549025, 3.561286, 3.573568, 3.58587, 3.598193, 3.610537, 3.622901, 3.635287, 3.647693, 3.66012, 3.672568, 3.685036, 3.697526, 3.710036,
   3.722567, 3.735118, 3.747691, 3.760284, 3.772898, 3.785533, 3.798189, 3.810865, 3.823562, 3.83628, 3.849019, 3.861778, 3.874559, 3.88736, 3.900182, 3.913024,
   3.925888, 3.938772, 3.951677, 3.964603, 3.97755, 3.990517, 4.003505, 4.016514, 4.029544, 4.042594, 4.042594, 4.042594, 0 };
   graph = new TGraph(46,normal_bkg_LL_fx6,normal_bkg_LL_fy6);
   graph->SetName("normal_bkg_LL");
   graph->SetTitle("Projection of Combined model for normal_LL + normal_DD");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(5);
   
   TH1F *Graph_normal_bkg_LL6 = new TH1F("Graph_normal_bkg_LL6","Projection of Combined model for normal_LL + normal_DD",100,5047.988,5552.012);
   Graph_normal_bkg_LL6->SetMinimum(0);
   Graph_normal_bkg_LL6->SetMaximum(4.446854);
   Graph_normal_bkg_LL6->SetDirectory(nullptr);
   Graph_normal_bkg_LL6->SetStats(0);
   Graph_normal_bkg_LL6->SetLineWidth(2);
   Graph_normal_bkg_LL6->GetXaxis()->SetNdivisions(505);
   Graph_normal_bkg_LL6->GetXaxis()->SetLabelFont(132);
   Graph_normal_bkg_LL6->GetXaxis()->SetLabelSize(0.06);
   Graph_normal_bkg_LL6->GetXaxis()->SetTitleSize(0.072);
   Graph_normal_bkg_LL6->GetXaxis()->SetTitleOffset(0.95);
   Graph_normal_bkg_LL6->GetXaxis()->SetTitleFont(132);
   Graph_normal_bkg_LL6->GetYaxis()->SetLabelFont(132);
   Graph_normal_bkg_LL6->GetYaxis()->SetLabelSize(0.06);
   Graph_normal_bkg_LL6->GetYaxis()->SetTitleSize(0.072);
   Graph_normal_bkg_LL6->GetYaxis()->SetTitleOffset(0.95);
   Graph_normal_bkg_LL6->GetYaxis()->SetTitleFont(132);
   Graph_normal_bkg_LL6->GetZaxis()->SetLabelFont(132);
   Graph_normal_bkg_LL6->GetZaxis()->SetLabelSize(0.06);
   Graph_normal_bkg_LL6->GetZaxis()->SetTitleSize(0.072);
   Graph_normal_bkg_LL6->GetZaxis()->SetTitleOffset(1.2);
   Graph_normal_bkg_LL6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_normal_bkg_LL6);
   
   graph->Draw("l");
   
   Double_t data2_fx3002[40] = { 5105, 5115, 5125, 5135, 5145, 5155, 5165, 5175, 5185, 5195, 5205, 5215, 5225, 5235, 5245, 5255, 5265,
   5275, 5285, 5295, 5305, 5315, 5325, 5335, 5345, 5355, 5365, 5375, 5385, 5395, 5405, 5415, 5425,
   5435, 5445, 5455, 5465, 5475, 5485, 5495 };
   Double_t data2_fy3002[40] = { 16, 12, 7, 8, 3, 7, 4, 5, 7, 3, 4, 5, 8, 8, 7, 25, 110,
   174, 176, 78, 29, 10, 8, 4, 0, 3, 3, 5, 4, 3, 1, 1, 6,
   3, 3, 1, 3, 3, 1, 2 };
   Double_t data2_felx3002[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data2_fely3002[40] = { 3.957801, 3.415266, 2.58147, 2.768386, 1.632705, 2.58147, 1.914339, 2.159691, 2.58147, 1.632705, 1.914339, 2.159691, 2.768386, 2.768386, 2.58147, 4.966335, 10,
   12.70038, 12.77592, 8.812788, 5.353932, 3.108694, 2.768386, 1.914339, 0, 1.632705, 1.632705, 2.159691, 1.914339, 1.632705, 0.8272462, 0.8272462, 2.379931,
   1.632705, 1.632705, 0.8272462, 1.632705, 1.632705, 0.8272462, 1.291815 };
   Double_t data2_fehx3002[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data2_fehy3002[40] = { 5.083066, 4.559819, 3.770281, 3.945142, 2.918186, 3.770281, 3.162753, 3.382473, 3.770281, 2.918186, 3.162753, 3.382473, 3.945142, 3.945142, 3.770281, 6.066589, 11,
   13.70038, 13.77592, 9.869531, 6.44702, 4.26695, 3.945142, 3.162753, 1.147874, 2.918186, 2.918186, 3.382473, 3.162753, 2.918186, 2.299527, 2.299527, 3.583642,
   2.918186, 2.918186, 2.299527, 2.918186, 2.918186, 2.299527, 2.63786 };
   grae = new TGraphAsymmErrors(40,data2_fx3002,data2_fy3002,data2_felx3002,data2_fehx3002,data2_fely3002,data2_fehy3002);
   grae->SetName("data2");
   grae->SetTitle("Histogram of combData_plot__Bu_DTF_L0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data23002 = new TH1F("Graph_data23002","Histogram of combData_plot__Bu_DTF_L0_M",100,5066,5534);
   Graph_data23002->SetMinimum(0);
   Graph_data23002->SetMaximum(208.7535);
   Graph_data23002->SetDirectory(nullptr);
   Graph_data23002->SetStats(0);
   Graph_data23002->SetLineWidth(2);
   Graph_data23002->GetXaxis()->SetNdivisions(505);
   Graph_data23002->GetXaxis()->SetLabelFont(132);
   Graph_data23002->GetXaxis()->SetLabelSize(0.06);
   Graph_data23002->GetXaxis()->SetTitleSize(0.072);
   Graph_data23002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data23002->GetXaxis()->SetTitleFont(132);
   Graph_data23002->GetYaxis()->SetLabelFont(132);
   Graph_data23002->GetYaxis()->SetLabelSize(0.06);
   Graph_data23002->GetYaxis()->SetTitleSize(0.072);
   Graph_data23002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data23002->GetYaxis()->SetTitleFont(132);
   Graph_data23002->GetZaxis()->SetLabelFont(132);
   Graph_data23002->GetZaxis()->SetLabelSize(0.06);
   Graph_data23002->GetZaxis()->SetTitleSize(0.072);
   Graph_data23002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data23002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data23002);
   
   grae->Draw("p");
   
   TH1D *frame_Bu_DTF_L0_M_5e6724731bf0__2 = new TH1D("frame_Bu_DTF_L0_M_5e6724731bf0__2","",40,5100,5500);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->SetBinContent(1,226.2963);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->SetMinimum(0);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->SetMaximum(316.8148);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->SetEntries(7);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->SetDirectory(nullptr);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->SetStats(0);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->SetLineWidth(2);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetXaxis()->SetTitle("#it{m}(#bar{#it{#Lambda}}#it{p}#it{K}^{#plus}#it{K}^{#minus}, #it{#Lambda}#bar{#it{p}}#it{K}^{#plus}#it{K}^{#plus}) [MeV/#it{c}^{2}]");
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetXaxis()->SetNdivisions(505);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetXaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetXaxis()->SetLabelOffset(0.012);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetXaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetXaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetXaxis()->SetTitleOffset(1);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetXaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetYaxis()->SetTitle("Candidates / (10.0 MeV/#it{c}^{2})");
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetYaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetYaxis()->SetLabelOffset(0.012);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetYaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetYaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetYaxis()->SetTitleOffset(1);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetYaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetZaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetZaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetZaxis()->SetTitleSize(0.072);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->GetZaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5e6724731bf0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.54,0.45,0.8,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total_Fit2","Total Fit","lf");

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("normal_pdf_LL","#it{B}^{#plus}#rightarrow#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("etacKp_pdf_LL","#it{B}^{#plus}#rightarrow#it{#eta_{c}K}^{#plus}","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpkm_LL_pdf","#it{B}^{#plus}#rightarrow#it{#bar{#Lambda}p}#it{K}^{#plus}#it{K}^{#minus}, #it{#Lambda#bar{p}}#it{K}^{#plus}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("normal_bkg_LL","Other Background","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.25,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.85,"5.4 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   leg = new TLegend(0.54,0.45,0.8,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total_Fit2","Total Fit","lf");

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("normal_pdf_LL","#it{B}^{#plus}#rightarrow#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("etacKp_pdf_LL","#it{B}^{#plus}#rightarrow#it{#eta_{c}K}^{#plus}","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpkm_LL_pdf","#it{B}^{#plus}#rightarrow#it{#bar{#Lambda}p}#it{K}^{#plus}#it{K}^{#minus}, #it{#Lambda#bar{p}}#it{K}^{#plus}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("normal_bkg_LL","Other Background","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas->Modified();
   canvas->SetSelected(canvas);
}


==> figs/Fig2a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2a()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Tue Aug 19 22:05:39 2025) by ROOT version 6.32.02
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1000,800);
   gStyle->SetOptStat(0);
   canvas->SetHighLightColor(2);
   canvas->Range(1864.333,-11.70732,3217.667,61.46341);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.02);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1F *mchist__1 = new TH1F("mchist__1","",7,2053.8,3150);
   mchist__1->SetBinContent(1,10.47204);
   mchist__1->SetBinContent(2,14.42423);
   mchist__1->SetBinContent(3,10.52004);
   mchist__1->SetBinContent(4,4.815967);
   mchist__1->SetBinContent(5,1.840002);
   mchist__1->SetBinContent(6,0.28);
   mchist__1->SetBinError(1,0.2894408);
   mchist__1->SetBinError(2,0.339694);
   mchist__1->SetBinError(3,0.2901034);
   mchist__1->SetBinError(4,0.1962855);
   mchist__1->SetBinError(5,0.121326);
   mchist__1->SetBinError(6,0.04732864);
   mchist__1->SetMaximum(60);
   mchist__1->SetEntries(5294);
   mchist__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   mchist__1->SetLineColor(ci);
   mchist__1->SetLineWidth(4);
   mchist__1->GetXaxis()->SetTitle("#it{m}(#it{#bar{#Lambda}}#it{p}_{I}) [MeV/#it{c}^{2}]");
   mchist__1->GetXaxis()->SetNdivisions(505);
   mchist__1->GetXaxis()->SetLabelFont(132);
   mchist__1->GetXaxis()->SetLabelOffset(0.01);
   mchist__1->GetXaxis()->SetLabelSize(0.06);
   mchist__1->GetXaxis()->SetTitleSize(0.06);
   mchist__1->GetXaxis()->SetTitleOffset(1);
   mchist__1->GetXaxis()->SetTitleFont(132);
   mchist__1->GetYaxis()->SetTitle("Weighted entries / ( 0.16 GeV/#it{c}^{2})");
   mchist__1->GetYaxis()->SetLabelFont(132);
   mchist__1->GetYaxis()->SetLabelOffset(0.01);
   mchist__1->GetYaxis()->SetLabelSize(0.06);
   mchist__1->GetYaxis()->SetTitleSize(0.06);
   mchist__1->GetYaxis()->SetTitleOffset(0.8);
   mchist__1->GetYaxis()->SetTitleFont(132);
   mchist__1->GetZaxis()->SetLabelFont(132);
   mchist__1->GetZaxis()->SetLabelSize(0.06);
   mchist__1->GetZaxis()->SetTitleSize(0.072);
   mchist__1->GetZaxis()->SetTitleOffset(1.2);
   mchist__1->GetZaxis()->SetTitleFont(132);
   mchist__1->Draw("hist");
   
   TH1F *datahist__2 = new TH1F("datahist__2","",7,2053.8,3150);
   datahist__2->SetBinContent(1,43.53762);
   datahist__2->SetBinContent(2,19.3904);
   datahist__2->SetBinContent(3,9.646575);
   datahist__2->SetBinContent(4,2.64201);
   datahist__2->SetBinContent(5,1.12411);
   datahist__2->SetBinContent(6,2.002194);
   datahist__2->SetBinContent(7,-0.14324);
   datahist__2->SetBinError(1,7.734518);
   datahist__2->SetBinError(2,5.831499);
   datahist__2->SetBinError(3,4.604974);
   datahist__2->SetBinError(4,3.084833);
   datahist__2->SetBinError(5,1.721062);
   datahist__2->SetBinError(6,1.743869);
   datahist__2->SetBinError(7,0.14324);
   datahist__2->SetEntries(438);
   datahist__2->SetStats(0);
   datahist__2->SetLineWidth(2);
   datahist__2->SetMarkerStyle(8);
   datahist__2->SetMarkerSize(1.5);
   datahist__2->GetXaxis()->SetNdivisions(505);
   datahist__2->GetXaxis()->SetLabelFont(132);
   datahist__2->GetXaxis()->SetLabelSize(0.06);
   datahist__2->GetXaxis()->SetTitleSize(0.072);
   datahist__2->GetXaxis()->SetTitleOffset(0.95);
   datahist__2->GetXaxis()->SetTitleFont(132);
   datahist__2->GetYaxis()->SetLabelFont(132);
   datahist__2->GetYaxis()->SetLabelSize(0.06);
   datahist__2->GetYaxis()->SetTitleSize(0.072);
   datahist__2->GetYaxis()->SetTitleOffset(0.95);
   datahist__2->GetYaxis()->SetTitleFont(132);
   datahist__2->GetZaxis()->SetLabelFont(132);
   datahist__2->GetZaxis()->SetLabelSize(0.06);
   datahist__2->GetZaxis()->SetTitleSize(0.072);
   datahist__2->GetZaxis()->SetTitleOffset(1.2);
   datahist__2->GetZaxis()->SetTitleFont(132);
   datahist__2->Draw("e1same");
   
   TLegend *leg = new TLegend(0.4,0.6,0.65,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("datahist","#it{B}^{#plus}#rightarrow#it{#bar{#Lambda}p#bar{p}p} Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mchist","Phase-space simulation","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.7,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.85,"5.4 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas->Modified();
   canvas->SetSelected(canvas);
}


==> figs/Fig2b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2b()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Tue Aug 19 22:05:39 2025) by ROOT version 6.32.02
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1000,800);
   gStyle->SetOptStat(0);
   canvas->SetHighLightColor(2);
   canvas->Range(1708.123,-6.028944,2910.099,40.93937);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.02);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1F *mchist__3 = new TH1F("mchist__3","",8,1876.4,2850);
   mchist__3->SetBinContent(1,3.319986);
   mchist__3->SetBinContent(2,5.663956);
   mchist__3->SetBinContent(3,6.391946);
   mchist__3->SetBinContent(4,6.447946);
   mchist__3->SetBinContent(5,6.295948);
   mchist__3->SetBinContent(6,5.655956);
   mchist__3->SetBinContent(7,4.719968);
   mchist__3->SetBinContent(8,3.855979);
   mchist__3->SetBinError(1,0.1629724);
   mchist__3->SetBinError(2,0.2128662);
   mchist__3->SetBinError(3,0.2261327);
   mchist__3->SetBinError(4,0.2271211);
   mchist__3->SetBinError(5,0.2244282);
   mchist__3->SetBinError(6,0.2127158);
   mchist__3->SetBinError(7,0.1943193);
   mchist__3->SetBinError(8,0.175636);
   mchist__3->SetMaximum(40);
   mchist__3->SetEntries(5294);
   mchist__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   mchist__3->SetLineColor(ci);
   mchist__3->SetLineWidth(4);
   mchist__3->GetXaxis()->SetTitle("#it{m}(#it{#bar{p}p}_{II}) [MeV/#it{c}^{2}]");
   mchist__3->GetXaxis()->SetNdivisions(505);
   mchist__3->GetXaxis()->SetLabelFont(132);
   mchist__3->GetXaxis()->SetLabelOffset(0.01);
   mchist__3->GetXaxis()->SetLabelSize(0.06);
   mchist__3->GetXaxis()->SetTitleSize(0.06);
   mchist__3->GetXaxis()->SetTitleOffset(1);
   mchist__3->GetXaxis()->SetTitleFont(132);
   mchist__3->GetYaxis()->SetTitle("Weighted entries / ( 0.12 GeV/#it{c}^{2})");
   mchist__3->GetYaxis()->SetLabelFont(132);
   mchist__3->GetYaxis()->SetLabelOffset(0.01);
   mchist__3->GetYaxis()->SetLabelSize(0.06);
   mchist__3->GetYaxis()->SetTitleSize(0.06);
   mchist__3->GetYaxis()->SetTitleOffset(0.8);
   mchist__3->GetYaxis()->SetTitleFont(132);
   mchist__3->GetZaxis()->SetLabelFont(132);
   mchist__3->GetZaxis()->SetLabelSize(0.06);
   mchist__3->GetZaxis()->SetTitleSize(0.072);
   mchist__3->GetZaxis()->SetTitleOffset(1.2);
   mchist__3->GetZaxis()->SetTitleFont(132);
   mchist__3->Draw("hist");
   
   TH1F *datahist__4 = new TH1F("datahist__4","",8,1876.4,2850);
   datahist__4->SetBinContent(1,17.97649);
   datahist__4->SetBinContent(2,19.8952);
   datahist__4->SetBinContent(3,10.14906);
   datahist__4->SetBinContent(4,5.379705);
   datahist__4->SetBinContent(5,7.029975);
   datahist__4->SetBinContent(6,10.51623);
   datahist__4->SetBinContent(7,3.87187);
   datahist__4->SetBinContent(8,3.381155);
   datahist__4->SetBinError(1,5.020478);
   datahist__4->SetBinError(2,5.775277);
   datahist__4->SetBinError(3,4.111431);
   datahist__4->SetBinError(4,3.6391);
   datahist__4->SetBinError(5,3.785048);
   datahist__4->SetBinError(6,3.610886);
   datahist__4->SetBinError(7,2.799853);
   datahist__4->SetBinError(8,2.581585);
   datahist__4->SetEntries(438);
   datahist__4->SetStats(0);
   datahist__4->SetLineWidth(2);
   datahist__4->SetMarkerStyle(8);
   datahist__4->SetMarkerSize(1.5);
   datahist__4->GetXaxis()->SetNdivisions(505);
   datahist__4->GetXaxis()->SetLabelFont(132);
   datahist__4->GetXaxis()->SetLabelSize(0.06);
   datahist__4->GetXaxis()->SetTitleSize(0.072);
   datahist__4->GetXaxis()->SetTitleOffset(0.95);
   datahist__4->GetXaxis()->SetTitleFont(132);
   datahist__4->GetYaxis()->SetLabelFont(132);
   datahist__4->GetYaxis()->SetLabelSize(0.06);
   datahist__4->GetYaxis()->SetTitleSize(0.072);
   datahist__4->GetYaxis()->SetTitleOffset(0.95);
   datahist__4->GetYaxis()->SetTitleFont(132);
   datahist__4->GetZaxis()->SetLabelFont(132);
   datahist__4->GetZaxis()->SetLabelSize(0.06);
   datahist__4->GetZaxis()->SetTitleSize(0.072);
   datahist__4->GetZaxis()->SetTitleOffset(1.2);
   datahist__4->GetZaxis()->SetTitleFont(132);
   datahist__4->Draw("e1same");
   
   TLegend *leg = new TLegend(0.4,0.6,0.65,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("datahist","#it{B}^{#plus}#rightarrow#it{#bar{#Lambda}p#bar{p}p} Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mchist","Phase-space simulation","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.7,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.85,"5.4 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas->Modified();
   canvas->SetSelected(canvas);
}


==> figs/Fig2c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2c()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Tue Aug 19 22:05:39 2025) by ROOT version 6.32.02
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1000,800);
   gStyle->SetOptStat(0);
   canvas->SetHighLightColor(2);
   canvas->Range(1485.2,1839.907,3441.2,3176.737);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.2);
   canvas->SetRightMargin(0.2);
   canvas->SetTopMargin(0.02);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH2F *datahist = new TH2F("datahist","",9,1876.4,3050,9,2053.8,3150);
   datahist->SetBinContent(12,4.684951);
   datahist->SetBinContent(13,7.204944);
   datahist->SetBinContent(14,3.370473);
   datahist->SetBinContent(15,3.800876);
   datahist->SetBinContent(16,2.321415);
   datahist->SetBinContent(17,3.226974);
   datahist->SetBinContent(18,-0.9301652);
   datahist->SetBinContent(19,-0.2808928);
   datahist->SetBinContent(23,7.967704);
   datahist->SetBinContent(24,7.329914);
   datahist->SetBinContent(25,4.895895);
   datahist->SetBinContent(26,2.112415);
   datahist->SetBinContent(27,2.265487);
   datahist->SetBinContent(28,2.858467);
   datahist->SetBinContent(29,2.755378);
   datahist->SetBinContent(30,0.7092294);
   datahist->SetBinContent(34,3.747764);
   datahist->SetBinContent(35,4.528471);
   datahist->SetBinContent(36,-0.2913997);
   datahist->SetBinContent(37,-0.9905632);
   datahist->SetBinContent(38,-0.5101136);
   datahist->SetBinContent(39,0.6004829);
   datahist->SetBinContent(40,-0.7949468);
   datahist->SetBinContent(41,1.098005);
   datahist->SetBinContent(45,1.93281);
   datahist->SetBinContent(46,0.3559239);
   datahist->SetBinContent(47,1.259777);
   datahist->SetBinContent(48,0.9348702);
   datahist->SetBinContent(49,2.458579);
   datahist->SetBinContent(50,4.403654);
   datahist->SetBinContent(51,2.123125);
   datahist->SetBinContent(56,3.166966);
   datahist->SetBinContent(57,-1.960574);
   datahist->SetBinContent(58,0.06406213);
   datahist->SetBinContent(59,-0.6576958);
   datahist->SetBinContent(60,-0.1280146);
   datahist->SetBinContent(61,-0.1319602);
   datahist->SetBinContent(62,-0.2856616);
   datahist->SetBinContent(67,1.374331);
   datahist->SetBinContent(68,-0.2510141);
   datahist->SetBinContent(69,-0.2885911);
   datahist->SetBinContent(70,0.7138044);
   datahist->SetBinContent(71,-0.1382517);
   datahist->SetBinContent(72,-0.1433368);
   datahist->SetBinContent(78,0.9714525);
   datahist->SetBinContent(79,-0.1768945);
   datahist->SetBinContent(81,1.207728);
   datahist->SetBinContent(89,-0.14324);
   datahist->SetBinContent(91,-0.1429239);
   datahist->SetBinError(12,2.627584);
   datahist->SetBinError(13,3.151525);
   datahist->SetBinError(14,2.195673);
   datahist->SetBinError(15,2.430553);
   datahist->SetBinError(16,1.932061);
   datahist->SetBinError(17,1.947928);
   datahist->SetBinError(18,0.3961668);
   datahist->SetBinError(19,0.1986526);
   datahist->SetBinError(23,3.303005);
   datahist->SetBinError(24,2.98392);
   datahist->SetBinError(25,2.554008);
   datahist->SetBinError(26,1.971602);
   datahist->SetBinError(27,1.906642);
   datahist->SetBinError(28,2.019038);
   datahist->SetBinError(29,2.043442);
   datahist->SetBinError(30,1.181193);
   datahist->SetBinError(34,2.261734);
   datahist->SetBinError(35,2.767195);
   datahist->SetBinError(36,1.042984);
   datahist->SetBinError(37,0.616206);
   datahist->SetBinError(38,1.231845);
   datahist->SetBinError(39,1.064478);
   datahist->SetBinError(40,0.3509166);
   datahist->SetBinError(41,1.24834);
   datahist->SetBinError(45,1.576151);
   datahist->SetBinError(46,1.553337);
   datahist->SetBinError(47,1.745906);
   datahist->SetBinError(48,1.554149);
   datahist->SetBinError(49,1.753509);
   datahist->SetBinError(50,2.262907);
   datahist->SetBinError(51,1.713564);
   datahist->SetBinError(56,2.029288);
   datahist->SetBinError(57,0.5244195);
   datahist->SetBinError(58,1.065299);
   datahist->SetBinError(59,0.2978106);
   datahist->SetBinError(60,0.1280146);
   datahist->SetBinError(61,0.1319602);
   datahist->SetBinError(62,0.2019942);
   datahist->SetBinError(67,1.169951);
   datahist->SetBinError(68,0.1783953);
   datahist->SetBinError(69,0.2040693);
   datahist->SetBinError(70,1.208197);
   datahist->SetBinError(71,0.1382517);
   datahist->SetBinError(72,0.1433368);
   datahist->SetBinError(78,1.251664);
   datahist->SetBinError(79,0.125629);
   datahist->SetBinError(81,1.207728);
   datahist->SetBinError(89,0.14324);
   datahist->SetBinError(91,0.1429239);
   datahist->SetEntries(438);
   datahist->SetStats(0);
   datahist->SetContour(20);
   datahist->SetContourLevel(0,-1.960574);
   datahist->SetContourLevel(1,-1.46416);
   datahist->SetContourLevel(2,-0.9677459);
   datahist->SetContourLevel(3,-0.471332);
   datahist->SetContourLevel(4,0.02508183);
   datahist->SetContourLevel(5,0.5214957);
   datahist->SetContourLevel(6,1.01791);
   datahist->SetContourLevel(7,1.514323);
   datahist->SetContourLevel(8,2.010737);
   datahist->SetContourLevel(9,2.507151);
   datahist->SetContourLevel(10,3.003565);
   datahist->SetContourLevel(11,3.499979);
   datahist->SetContourLevel(12,3.996393);
   datahist->SetContourLevel(13,4.492807);
   datahist->SetContourLevel(14,4.989221);
   datahist->SetContourLevel(15,5.485634);
   datahist->SetContourLevel(16,5.982048);
   datahist->SetContourLevel(17,6.478462);
   datahist->SetContourLevel(18,6.974876);
   datahist->SetContourLevel(19,7.47129);
   
   TPaletteAxis *palette = new TPaletteAxis(3059.78,2053.8,3147.8,3150,datahist);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(132);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.06);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(0.9);
   palette->SetTitleSize(0.05);
   palette->SetTitleColor(1);
   palette->SetTitleFont(132);
   palette->SetTitle("Weighted entries");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   palette->SetLineWidth(2);
   datahist->GetListOfFunctions()->Add(palette,"br");
   datahist->SetLineWidth(2);
   datahist->GetXaxis()->SetTitle("#it{m}(#it{#bar{p}p}_{II}) [MeV/#it{c}^{2}]");
   datahist->GetXaxis()->SetNdivisions(505);
   datahist->GetXaxis()->SetLabelFont(132);
   datahist->GetXaxis()->SetLabelOffset(0.01);
   datahist->GetXaxis()->SetLabelSize(0.06);
   datahist->GetXaxis()->SetTitleSize(0.06);
   datahist->GetXaxis()->SetTitleOffset(1);
   datahist->GetXaxis()->SetTitleFont(132);
   datahist->GetYaxis()->SetTitle("#it{m}(#it{#bar{#Lambda}p}_{I}) [MeV/#it{c}^{2}]");
   datahist->GetYaxis()->SetLabelFont(132);
   datahist->GetYaxis()->SetLabelOffset(0.01);
   datahist->GetYaxis()->SetLabelSize(0.06);
   datahist->GetYaxis()->SetTitleSize(0.06);
   datahist->GetYaxis()->SetTitleOffset(1.4);
   datahist->GetYaxis()->SetTitleFont(132);
   datahist->GetZaxis()->SetTitle("Weighted entries");
   datahist->GetZaxis()->SetLabelFont(132);
   datahist->GetZaxis()->SetLabelSize(0.06);
   datahist->GetZaxis()->SetTitleSize(0.05);
   datahist->GetZaxis()->SetTitleOffset(0.9);
   datahist->GetZaxis()->SetTitleFont(132);
   datahist->Draw("COLZ");
   TLatex *   tex = new TLatex(0.6,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(0);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.85,"5.4 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(0);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas->Modified();
   canvas->SetSelected(canvas);
}


==> figs/Fig3a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3a()
{
//=========Macro generated from canvas: canvas/
//=========  (Tue Aug 19 22:21:00 2025) by ROOT version 6.32.02
   TCanvas *canvas = new TCanvas("canvas", "",0,0,400,300);
   gStyle->SetOptStat(0);
   canvas->SetHighLightColor(2);
   canvas->Range(4885.309,-1.628281,5690.247,8.548478);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.01);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1D *frame_Bu_DTF_L0_M_61b0b21cce00__1 = new TH1D("frame_Bu_DTF_L0_M_61b0b21cce00__1","",40,4998,5650);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->SetBinContent(1,4.968653);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->SetMinimum(0);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->SetMaximum(8.446711);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->SetEntries(1);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->SetDirectory(nullptr);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->SetStats(0);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->SetLineWidth(2);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetXaxis()->SetTitle("#it{m}(#it{#bar{#Lambda}p#bar{p}p}) [MeV/#it{c}^{2}]");
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetXaxis()->SetNdivisions(505);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetXaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetXaxis()->SetLabelOffset(0.012);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetXaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetXaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetXaxis()->SetTitleOffset(1);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetXaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetYaxis()->SetTitle("Candidates / (13.0 MeV/#it{c}^{2})");
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetYaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetYaxis()->SetLabelOffset(0.012);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetYaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetYaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetYaxis()->SetTitleOffset(0.8);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetYaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetZaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetZaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetZaxis()->SetTitleSize(0.072);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetZaxis()->SetTitleOffset(1.2);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->GetZaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_61b0b21cce00__1->Draw("FUNC");
   
   Double_t data_fx3001[40] = { 5006.15, 5022.45, 5038.75, 5055.05, 5071.35, 5087.65, 5103.95, 5120.25, 5136.55, 5152.85, 5169.15, 5185.45, 5201.75, 5218.05, 5234.35, 5250.65, 5266.95,
   5283.25, 5299.55, 5315.85, 5332.15, 5348.45, 5364.75, 5381.05, 5397.35, 5413.65, 5429.95, 5446.25, 5462.55, 5478.85, 5495.15, 5511.45, 5527.75,
   5544.05, 5560.35, 5576.65, 5592.95, 5609.25, 5625.55, 5641.85 };
   Double_t data_fy3001[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1,
   3, 1, 1, 2, 1, 0, 0, 1, 0, 2, 2, 1, 1, 0, 2, 2,
   0, 2, 1, 1, 1, 0, 1 };
   Double_t data_felx3001[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data_fely3001[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1,
   1.732051, 1, 1, 1.414214, 1, 0, 0, 1, 0, 1.414214, 1.414214, 1, 1, 0, 1.414214, 1.414214,
   0, 1.414214, 1, 1, 1, 0, 1 };
   Double_t data_fehx3001[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data_fehy3001[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1,
   1.732051, 1, 1, 1.414214, 1, 0, 0, 1, 0, 1.414214, 1.414214, 1, 1, 0, 1.414214, 1.414214,
   0, 1.414214, 1, 1, 1, 0, 1 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of combData_plot__Bu_DTF_L0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of combData_plot__Bu_DTF_L0_M",100,4942.58,5705.42);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(5.205256);
   Graph_data3001->SetDirectory(nullptr);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t Total_Fit2_fx1[180] = { 4981.684, 4981.7, 4998, 5014.3, 5030.6, 5046.9, 5063.2, 5079.5, 5095.8, 5112.1, 5128.4, 5144.7, 5161, 5177.3, 5193.6, 5209.9, 5226.2,
   5242.5, 5246.575, 5250.65, 5254.725, 5256.763, 5258.8, 5259.819, 5260.837, 5261.856, 5262.875, 5263.894, 5264.913, 5265.931, 5266.95, 5267.969, 5268.988,
   5270.006, 5271.025, 5273.062, 5274.081, 5275.1, 5276.119, 5277.138, 5278.156, 5279.175, 5280.194, 5281.212, 5282.231, 5283.25, 5284.269, 5285.288, 5286.306,
   5287.325, 5289.362, 5290.381, 5291.4, 5292.419, 5293.438, 5294.456, 5295.475, 5296.494, 5297.512, 5298.531, 5299.55, 5300.569, 5301.587, 5303.625, 5305.663,
   5307.7, 5324, 5340.3, 5356.6, 5372.9, 5389.2, 5405.5, 5421.8, 5438.1, 5454.4, 5470.7, 5487, 5503.3, 5519.6, 5535.9, 5552.2,
   5568.5, 5584.8, 5601.1, 5617.4, 5633.7, 5650, 5650, 5666.3, 5666.316, 5666.316, 5666.3, 5650, 5650, 5633.7, 5617.4, 5601.1,
   5584.8, 5568.5, 5552.2, 5535.9, 5519.6, 5503.3, 5487, 5470.7, 5454.4, 5438.1, 5421.8, 5405.5, 5389.2, 5372.9, 5356.6, 5340.3,
   5324, 5307.7, 5305.663, 5303.625, 5301.587, 5300.569, 5299.55, 5298.531, 5297.512, 5296.494, 5295.475, 5294.456, 5293.438, 5292.419, 5291.4, 5290.381,
   5289.362, 5287.325, 5286.306, 5285.288, 5284.269, 5283.25, 5282.231, 5281.212, 5280.194, 5279.175, 5278.156, 5277.138, 5276.119, 5275.1, 5274.081, 5273.062,
   5271.025, 5270.006, 5268.988, 5267.969, 5266.95, 5265.931, 5264.913, 5263.894, 5262.875, 5261.856, 5260.837, 5259.819, 5258.8, 5256.763, 5254.725, 5250.65,
   5246.575, 5242.5, 5226.2, 5209.9, 5193.6, 5177.3, 5161, 5144.7, 5128.4, 5112.1, 5095.8, 5079.5, 5063.2, 5046.9, 5030.6, 5014.3,
   4998, 4981.7, 4981.684 };
   Double_t Total_Fit2_fy1[180] = { 0, 1.427472e-09, 1.427472e-09, 0.02254212, 0.04826388, 0.07583987, 0.1047329, 0.1346252, 0.1653004, 0.1965993, 0.2283997, 0.2606043, 0.2931349, 0.3259288, 0.3589404, 0.3921634, 0.425823,
   0.4627374, 0.4748384, 0.4908165, 0.5174584, 0.5400282, 0.5760175, 0.6024846, 0.6381106, 0.6858476, 0.7501338, 0.8363127, 0.9511243, 1.10339, 1.2944, 1.517698, 1.771708,
   2.052963, 2.355867, 2.99347, 3.306925, 3.600536, 3.861593, 4.078043, 4.239399, 4.337596, 4.367653, 4.32811, 4.221146, 4.052394, 3.83046, 3.56621, 3.271899,
   2.960249, 2.333018, 2.037992, 1.765827, 1.521654, 1.308501, 1.127559, 0.9785728, 0.8602573, 0.7705427, 0.7063571, 0.6631562, 0.6354022, 0.6179834, 0.6009613, 0.5961922,
   0.5962394, 0.6279117, 0.6625104, 0.6977249, 0.7338923, 0.7715341, 0.8114021, 0.8544432, 0.9015738, 0.9533094, 1.009582, 1.069932, 1.133808, 1.200747, 1.270405, 1.342537,
   1.416976, 1.493599, 1.572319, 1.653072, 1.735806, 1.820484, 1.820484, 1.820484, 0, 0, 1.178002, 1.178002, 1.178002, 1.152079, 1.125579, 1.09848,
   1.070753, 1.042351, 1.013208, 0.9832252, 0.952255, 0.9200787, 0.8863771, 0.8507114, 0.8125603, 0.7714917, 0.7274688, 0.6810394, 0.6331543, 0.5847972, 0.5367591, 0.489604,
   0.4437238, 0.4042991, 0.4059374, 0.4165696, 0.4414795, 0.4609281, 0.4848186, 0.5117476, 0.5402128, 0.5698264, 0.6015006, 0.6365971, 0.6762627, 0.7211904, 0.7715645, 0.8270456,
   0.8867675, 1.012956, 1.075353, 1.13406, 1.186499, 1.230178, 1.262884, 1.282861, 1.288958, 1.280732, 1.258477, 1.223209, 1.176571, 1.120694, 1.058027, 0.9911405,
   0.8545128, 0.7889626, 0.7273475, 0.6706092, 0.6191537, 0.5728547, 0.5327782, 0.4986443, 0.4685686, 0.4413881, 0.4165727, 0.3941651, 0.3738081, 0.3403455, 0.3151108, 0.2817224,
   0.2609829, 0.2465315, 0.206357, 0.1733642, 0.1431125, 0.1152674, 0.08984887, 0.06692779, 0.04659226, 0.02894596, 0.01411299, 0.002246713, -0.006454827, -0.01172008, -0.01314066, -0.009989574,
   2.925667e-10, 2.925667e-10, 0 };
   TGraph *graph = new TGraph(180,Total_Fit2_fx1,Total_Fit2_fy1);
   graph->SetName("Total_Fit2");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(5);
   
   TH1F *Graph_Total_Fit21 = new TH1F("Graph_Total_Fit21","",180,4913.22,5734.78);
   Graph_Total_Fit21->SetMinimum(-0.45122);
   Graph_Total_Fit21->SetMaximum(4.805733);
   Graph_Total_Fit21->SetDirectory(nullptr);
   Graph_Total_Fit21->SetStats(0);
   Graph_Total_Fit21->SetLineWidth(2);
   Graph_Total_Fit21->GetXaxis()->SetNdivisions(505);
   Graph_Total_Fit21->GetXaxis()->SetLabelFont(132);
   Graph_Total_Fit21->GetXaxis()->SetLabelSize(0.06);
   Graph_Total_Fit21->GetXaxis()->SetTitleSize(0.072);
   Graph_Total_Fit21->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit21->GetXaxis()->SetTitleFont(132);
   Graph_Total_Fit21->GetYaxis()->SetLabelFont(132);
   Graph_Total_Fit21->GetYaxis()->SetLabelSize(0.06);
   Graph_Total_Fit21->GetYaxis()->SetTitleSize(0.072);
   Graph_Total_Fit21->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit21->GetYaxis()->SetTitleFont(132);
   Graph_Total_Fit21->GetZaxis()->SetLabelFont(132);
   Graph_Total_Fit21->GetZaxis()->SetLabelSize(0.06);
   Graph_Total_Fit21->GetZaxis()->SetTitleSize(0.072);
   Graph_Total_Fit21->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total_Fit21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total_Fit21);
   
   graph->Draw("f");
   
   Double_t Total_Fit_fx2[90] = { 4981.684, 4981.7, 4998, 5014.3, 5030.6, 5046.9, 5063.2, 5079.5, 5095.8, 5112.1, 5128.4, 5144.7, 5161, 5177.3, 5193.6, 5209.9, 5226.2,
   5242.5, 5246.575, 5250.65, 5254.725, 5256.763, 5258.8, 5259.819, 5260.837, 5261.856, 5262.875, 5263.894, 5264.913, 5265.931, 5266.95, 5267.969, 5268.988,
   5270.006, 5271.025, 5273.062, 5274.081, 5275.1, 5276.119, 5277.138, 5278.156, 5279.175, 5280.194, 5281.212, 5282.231, 5283.25, 5284.269, 5285.288, 5286.306,
   5287.325, 5289.362, 5290.381, 5291.4, 5292.419, 5293.438, 5294.456, 5295.475, 5296.494, 5297.512, 5298.531, 5299.55, 5300.569, 5301.587, 5303.625, 5305.663,
   5307.7, 5324, 5340.3, 5356.6, 5372.9, 5389.2, 5405.5, 5421.8, 5438.1, 5454.4, 5470.7, 5487, 5503.3, 5519.6, 5535.9, 5552.2,
   5568.5, 5584.8, 5601.1, 5617.4, 5633.7, 5650, 5650, 5666.3, 5666.316 };
   Double_t Total_Fit_fy2[90] = { 0, 8.600192e-10, 8.600192e-10, 0.006276272, 0.01756161, 0.0320599, 0.04913906, 0.06843598, 0.08970668, 0.1127727, 0.137496, 0.163766, 0.1914919, 0.2205981, 0.2510265, 0.2827638, 0.31609,
   0.3546344, 0.3679107, 0.3862694, 0.4162846, 0.4401868, 0.4749128, 0.4983249, 0.5273416, 0.5636179, 0.6093512, 0.6674785, 0.7419512, 0.8381225, 0.956777, 1.094153, 1.249528,
   1.420963, 1.60519, 1.992305, 2.182476, 2.360615, 2.519082, 2.650626, 2.748938, 2.809164, 2.828306, 2.805485, 2.742015, 2.641286, 2.50848, 2.350135, 2.173626,
   1.986603, 1.609893, 1.432519, 1.268696, 1.121422, 0.9923816, 0.882078, 0.7900367, 0.7150419, 0.6553777, 0.6090524, 0.5739874, 0.5481651, 0.5297314, 0.5087654, 0.5010648,
   0.5002692, 0.5358177, 0.5760572, 0.617242, 0.6593448, 0.7023442, 0.7462207, 0.790956, 0.8365328, 0.8829349, 0.9301469, 0.9781544, 1.026943, 1.076501, 1.126815, 1.177873,
   1.229663, 1.282176, 1.3354, 1.389325, 1.443943, 1.499243, 1.499243, 1.499243, 0 };
   graph = new TGraph(90,Total_Fit_fx2,Total_Fit_fy2);
   graph->SetName("Total_Fit");
   graph->SetTitle("Projection of model signal LL");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(5);
   
   TH1F *Graph_Total_Fit2 = new TH1F("Graph_Total_Fit2","Projection of model signal LL",100,4913.22,5734.78);
   Graph_Total_Fit2->SetMinimum(0);
   Graph_Total_Fit2->SetMaximum(3.111136);
   Graph_Total_Fit2->SetDirectory(nullptr);
   Graph_Total_Fit2->SetStats(0);
   Graph_Total_Fit2->SetLineWidth(2);
   Graph_Total_Fit2->GetXaxis()->SetNdivisions(505);
   Graph_Total_Fit2->GetXaxis()->SetLabelFont(132);
   Graph_Total_Fit2->GetXaxis()->SetLabelSize(0.06);
   Graph_Total_Fit2->GetXaxis()->SetTitleSize(0.072);
   Graph_Total_Fit2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit2->GetXaxis()->SetTitleFont(132);
   Graph_Total_Fit2->GetYaxis()->SetLabelFont(132);
   Graph_Total_Fit2->GetYaxis()->SetLabelSize(0.06);
   Graph_Total_Fit2->GetYaxis()->SetTitleSize(0.072);
   Graph_Total_Fit2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit2->GetYaxis()->SetTitleFont(132);
   Graph_Total_Fit2->GetZaxis()->SetLabelFont(132);
   Graph_Total_Fit2->GetZaxis()->SetLabelSize(0.06);
   Graph_Total_Fit2->GetZaxis()->SetTitleSize(0.072);
   Graph_Total_Fit2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total_Fit2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total_Fit2);
   
   graph->Draw("l");
   
   Double_t signal_bkg_fx3[46] = { 4981.684, 4981.7, 4998, 5014.3, 5030.6, 5046.9, 5063.2, 5079.5, 5095.8, 5112.1, 5128.4, 5144.7, 5161, 5177.3, 5193.6, 5209.9, 5226.2,
   5242.5, 5258.8, 5275.1, 5291.4, 5307.7, 5324, 5340.3, 5356.6, 5372.9, 5389.2, 5405.5, 5421.8, 5438.1, 5454.4, 5470.7, 5487,
   5503.3, 5519.6, 5535.9, 5552.2, 5568.5, 5584.8, 5601.1, 5617.4, 5633.7, 5650, 5650, 5666.3, 5666.316 };
   Double_t signal_bkg_fy3[46] = { 0, 0, 0, 0.00627627, 0.0175616, 0.03205989, 0.04913905, 0.06843596, 0.08970664, 0.1127726, 0.1374958, 0.1637655, 0.1914904, 0.2205932, 0.2510078, 0.2826764, 0.3155484,
   0.3495786, 0.3847263, 0.4209551, 0.4582316, 0.4965253, 0.5358084, 0.5760549, 0.6172409, 0.6593441, 0.7023438, 0.7462204, 0.7909557, 0.8365326, 0.8829347, 0.9301468, 0.9781543,
   1.026943, 1.076501, 1.126815, 1.177873, 1.229663, 1.282176, 1.3354, 1.389325, 1.443943, 1.499243, 1.499243, 1.499243, 0 };
   graph = new TGraph(46,signal_bkg_fx3,signal_bkg_fy3);
   graph->SetName("signal_bkg");
   graph->SetTitle("Projection of model signal LL");
   graph->SetFillColor(1);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(5);
   
   TH1F *Graph_signal_bkg3 = new TH1F("Graph_signal_bkg3","Projection of model signal LL",100,4913.22,5734.78);
   Graph_signal_bkg3->SetMinimum(0);
   Graph_signal_bkg3->SetMaximum(1.649167);
   Graph_signal_bkg3->SetDirectory(nullptr);
   Graph_signal_bkg3->SetStats(0);
   Graph_signal_bkg3->SetLineWidth(2);
   Graph_signal_bkg3->GetXaxis()->SetNdivisions(505);
   Graph_signal_bkg3->GetXaxis()->SetLabelFont(132);
   Graph_signal_bkg3->GetXaxis()->SetLabelSize(0.06);
   Graph_signal_bkg3->GetXaxis()->SetTitleSize(0.072);
   Graph_signal_bkg3->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal_bkg3->GetXaxis()->SetTitleFont(132);
   Graph_signal_bkg3->GetYaxis()->SetLabelFont(132);
   Graph_signal_bkg3->GetYaxis()->SetLabelSize(0.06);
   Graph_signal_bkg3->GetYaxis()->SetTitleSize(0.072);
   Graph_signal_bkg3->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal_bkg3->GetYaxis()->SetTitleFont(132);
   Graph_signal_bkg3->GetZaxis()->SetLabelFont(132);
   Graph_signal_bkg3->GetZaxis()->SetLabelSize(0.06);
   Graph_signal_bkg3->GetZaxis()->SetTitleSize(0.072);
   Graph_signal_bkg3->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal_bkg3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal_bkg3);
   
   graph->Draw("l");
   
   Double_t signal_pdf_fx4[92] = { 4981.684, 4981.7, 4998, 5014.3, 5030.6, 5046.9, 5063.2, 5079.5, 5095.8, 5112.1, 5128.4, 5144.7, 5161, 5177.3, 5193.6, 5209.9, 5226.2,
   5242.5, 5246.575, 5250.65, 5252.688, 5254.725, 5256.763, 5258.8, 5259.819, 5260.837, 5261.856, 5262.875, 5263.894, 5264.913, 5265.931, 5266.95, 5267.969,
   5268.988, 5270.006, 5271.025, 5273.062, 5274.081, 5275.1, 5276.119, 5277.138, 5278.156, 5279.175, 5280.194, 5281.212, 5282.231, 5283.25, 5284.269, 5285.288,
   5286.306, 5287.325, 5289.362, 5290.381, 5291.4, 5292.419, 5293.438, 5294.456, 5295.475, 5296.494, 5297.512, 5298.531, 5299.55, 5300.569, 5301.587, 5302.606,
   5303.625, 5305.663, 5307.7, 5324, 5340.3, 5356.6, 5372.9, 5389.2, 5405.5, 5421.8, 5438.1, 5454.4, 5470.7, 5487, 5503.3, 5519.6,
   5535.9, 5552.2, 5568.5, 5584.8, 5601.1, 5617.4, 5633.7, 5650, 5650, 5666.3, 5666.316 };
   Double_t signal_pdf_fy4[92] = { 0, 8.600192e-10, 8.600192e-10, 1.476636e-09, 2.61497e-09, 4.794219e-09, 9.140554e-09, 1.822132e-08, 3.823071e-08, 8.512033e-08, 2.032069e-07, 5.271236e-07, 1.512077e-06, 4.911831e-06, 1.868078e-05, 8.734429e-05, 0.0005415698,
   0.005055882, 0.009648445, 0.01925433, 0.02771533, 0.04044791, 0.05991383, 0.09018651, 0.1113656, 0.1381451, 0.17218, 0.2156677, 0.2715452, 0.343764, 0.4376771, 0.5540692, 0.6891792,
   0.842283, 1.011443, 1.193391, 1.575937, 1.763816, 1.93966, 2.095828, 2.225068, 2.321073, 2.378986, 2.395813, 2.370673, 2.304878, 2.201822, 2.066684, 1.906003,
   1.727154, 1.537787, 1.156377, 0.9766472, 0.810464, 0.6608266, 0.5294184, 0.4167429, 0.3223259, 0.2449514, 0.1829036, 0.1341907, 0.09673429, 0.06851664, 0.04768365, 0.03260623,
   0.02190733, 0.00938081, 0.003743882, 9.335988e-06, 2.283788e-06, 1.072512e-06, 6.377886e-07, 4.289941e-07, 3.112883e-07, 2.378007e-07, 1.885461e-07, 1.537624e-07, 1.281925e-07, 1.087885e-07, 9.367854e-08, 8.165797e-08,
   7.192135e-08, 6.391252e-08, 5.723682e-08, 5.160748e-08, 4.681184e-08, 4.26893e-08, 3.911665e-08, 3.599798e-08, 3.599798e-08, 3.599798e-08, 0 };
   graph = new TGraph(92,signal_pdf_fx4,signal_pdf_fy4);
   graph->SetName("signal_pdf");
   graph->SetTitle("Projection of model signal LL");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(5);
   
   TH1F *Graph_signal_pdf4 = new TH1F("Graph_signal_pdf4","Projection of model signal LL",100,4913.22,5734.78);
   Graph_signal_pdf4->SetMinimum(0);
   Graph_signal_pdf4->SetMaximum(2.635394);
   Graph_signal_pdf4->SetDirectory(nullptr);
   Graph_signal_pdf4->SetStats(0);
   Graph_signal_pdf4->SetLineWidth(2);
   Graph_signal_pdf4->GetXaxis()->SetNdivisions(505);
   Graph_signal_pdf4->GetXaxis()->SetLabelFont(132);
   Graph_signal_pdf4->GetXaxis()->SetLabelSize(0.06);
   Graph_signal_pdf4->GetXaxis()->SetTitleSize(0.072);
   Graph_signal_pdf4->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal_pdf4->GetXaxis()->SetTitleFont(132);
   Graph_signal_pdf4->GetYaxis()->SetLabelFont(132);
   Graph_signal_pdf4->GetYaxis()->SetLabelSize(0.06);
   Graph_signal_pdf4->GetYaxis()->SetTitleSize(0.072);
   Graph_signal_pdf4->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal_pdf4->GetYaxis()->SetTitleFont(132);
   Graph_signal_pdf4->GetZaxis()->SetLabelFont(132);
   Graph_signal_pdf4->GetZaxis()->SetLabelSize(0.06);
   Graph_signal_pdf4->GetZaxis()->SetTitleSize(0.072);
   Graph_signal_pdf4->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal_pdf4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal_pdf4);
   
   graph->Draw("l");
   
   Double_t data2_fx3002[40] = { 5006.15, 5022.45, 5038.75, 5055.05, 5071.35, 5087.65, 5103.95, 5120.25, 5136.55, 5152.85, 5169.15, 5185.45, 5201.75, 5218.05, 5234.35, 5250.65, 5266.95,
   5283.25, 5299.55, 5315.85, 5332.15, 5348.45, 5364.75, 5381.05, 5397.35, 5413.65, 5429.95, 5446.25, 5462.55, 5478.85, 5495.15, 5511.45, 5527.75,
   5544.05, 5560.35, 5576.65, 5592.95, 5609.25, 5625.55, 5641.85 };
   Double_t data2_fy3002[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1,
   3, 1, 1, 2, 1, 0, 0, 1, 0, 2, 2, 1, 1, 0, 2, 2,
   0, 2, 1, 1, 1, 0, 1 };
   Double_t data2_felx3002[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data2_fely3002[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1,
   1.732051, 1, 1, 1.414214, 1, 0, 0, 1, 0, 1.414214, 1.414214, 1, 1, 0, 1.414214, 1.414214,
   0, 1.414214, 1, 1, 1, 0, 1 };
   Double_t data2_fehx3002[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data2_fehy3002[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1,
   1.732051, 1, 1, 1.414214, 1, 0, 0, 1, 0, 1.414214, 1.414214, 1, 1, 0, 1.414214, 1.414214,
   0, 1.414214, 1, 1, 1, 0, 1 };
   grae = new TGraphAsymmErrors(40,data2_fx3002,data2_fy3002,data2_felx3002,data2_fehx3002,data2_fely3002,data2_fehy3002);
   grae->SetName("data2");
   grae->SetTitle("Histogram of combData_plot__Bu_DTF_L0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data23002 = new TH1F("Graph_data23002","Histogram of combData_plot__Bu_DTF_L0_M",100,4942.58,5705.42);
   Graph_data23002->SetMinimum(0);
   Graph_data23002->SetMaximum(5.205256);
   Graph_data23002->SetDirectory(nullptr);
   Graph_data23002->SetStats(0);
   Graph_data23002->SetLineWidth(2);
   Graph_data23002->GetXaxis()->SetNdivisions(505);
   Graph_data23002->GetXaxis()->SetLabelFont(132);
   Graph_data23002->GetXaxis()->SetLabelSize(0.06);
   Graph_data23002->GetXaxis()->SetTitleSize(0.072);
   Graph_data23002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data23002->GetXaxis()->SetTitleFont(132);
   Graph_data23002->GetYaxis()->SetLabelFont(132);
   Graph_data23002->GetYaxis()->SetLabelSize(0.06);
   Graph_data23002->GetYaxis()->SetTitleSize(0.072);
   Graph_data23002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data23002->GetYaxis()->SetTitleFont(132);
   Graph_data23002->GetZaxis()->SetLabelFont(132);
   Graph_data23002->GetZaxis()->SetLabelSize(0.06);
   Graph_data23002->GetZaxis()->SetTitleSize(0.072);
   Graph_data23002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data23002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data23002);
   
   grae->Draw("p");
   
   TH1D *frame_Bu_DTF_L0_M_61b0b21cce00__2 = new TH1D("frame_Bu_DTF_L0_M_61b0b21cce00__2","",40,4998,5650);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->SetBinContent(1,4.968653);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->SetMinimum(0);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->SetMaximum(8.446711);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->SetEntries(1);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->SetDirectory(nullptr);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->SetStats(0);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->SetLineWidth(2);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetXaxis()->SetTitle("#it{m}(#it{#bar{#Lambda}p#bar{p}p}) [MeV/#it{c}^{2}]");
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetXaxis()->SetNdivisions(505);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetXaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetXaxis()->SetLabelOffset(0.012);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetXaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetXaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetXaxis()->SetTitleOffset(1);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetXaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetYaxis()->SetTitle("Candidates / (13.0 MeV/#it{c}^{2})");
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetYaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetYaxis()->SetLabelOffset(0.012);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetYaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetYaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetYaxis()->SetTitleOffset(0.8);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetYaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetZaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetZaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetZaxis()->SetTitleSize(0.072);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetZaxis()->SetTitleOffset(1.2);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->GetZaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_61b0b21cce00__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.65,0.9,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total_Fit2","Total Fit","lf");

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_pdf","#it{B^{#plus}}#rightarrow#it{#bar{#Lambda}}#it{p}#kern[-0.1]{#it{#eta_{c}}}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_bkg","Background","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.25,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.85,"5.4 fb^{-1}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   leg = new TLegend(0.6,0.65,0.9,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total_Fit2","Total Fit","lf");

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_pdf","#it{B^{#plus}}#rightarrow#it{#bar{#Lambda}}#it{p}#kern[-0.1]{#it{#eta_{c}}}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_bkg","Background","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas->Modified();
   canvas->SetSelected(canvas);
}


==> figs/Fig3b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3b()
{
//=========Macro generated from canvas: canvas/
//=========  (Tue Aug 19 22:20:46 2025) by ROOT version 6.32.02
   TCanvas *canvas = new TCanvas("canvas", "",0,0,400,300);
   gStyle->SetOptStat(0);
   canvas->SetHighLightColor(2);
   canvas->Range(5107.377,-1.700241,5415.401,8.926265);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.01);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1D *frame_Bu_DTF_L0_M_609576aa0e10__1 = new TH1D("frame_Bu_DTF_L0_M_609576aa0e10__1","",50,5150.5,5400);
   frame_Bu_DTF_L0_M_609576aa0e10__1->SetBinContent(1,6.3);
   frame_Bu_DTF_L0_M_609576aa0e10__1->SetMinimum(0);
   frame_Bu_DTF_L0_M_609576aa0e10__1->SetMaximum(8.82);
   frame_Bu_DTF_L0_M_609576aa0e10__1->SetEntries(1);
   frame_Bu_DTF_L0_M_609576aa0e10__1->SetDirectory(nullptr);
   frame_Bu_DTF_L0_M_609576aa0e10__1->SetStats(0);
   frame_Bu_DTF_L0_M_609576aa0e10__1->SetLineWidth(2);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetXaxis()->SetTitle("#it{m}(#it{#bar{#Lambda}p#bar{p}p}) [MeV/#it{c}^{2}]");
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetXaxis()->SetNdivisions(505);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetXaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetXaxis()->SetLabelOffset(0.01);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetXaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetXaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetXaxis()->SetTitleOffset(1);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetXaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetYaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetYaxis()->SetLabelOffset(0.01);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetYaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetYaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetYaxis()->SetTitleOffset(0.8);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetYaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetZaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetZaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetZaxis()->SetTitleSize(0.072);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetZaxis()->SetTitleOffset(1.2);
   frame_Bu_DTF_L0_M_609576aa0e10__1->GetZaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_609576aa0e10__1->Draw("FUNC");
   
   Double_t data_fx3001[50] = { 5152.995, 5157.985, 5162.975, 5167.965, 5172.955, 5177.945, 5182.935, 5187.925, 5192.915, 5197.905, 5202.895, 5207.885, 5212.875, 5217.865, 5222.855, 5227.845, 5232.835,
   5237.825, 5242.815, 5247.805, 5252.795, 5257.785, 5262.775, 5267.765, 5272.755, 5277.745, 5282.735, 5287.725, 5292.715, 5297.705, 5302.695, 5307.685, 5312.675,
   5317.665, 5322.655, 5327.645, 5332.635, 5337.625, 5342.615, 5347.605, 5352.595, 5357.585, 5362.575, 5367.565, 5372.555, 5377.545, 5382.535, 5387.525, 5392.515,
   5397.505 };
   Double_t data_fy3001[50] = { 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 2, 0, 3, 2, 4, 2, 1, 1, 1, 0, 1, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
   0 };
   Double_t data_felx3001[50] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0 };
   Double_t data_fely3001[50] = { 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 1.414214, 0, 1.732051, 1.414214, 2, 1.414214, 1, 1, 1, 0, 1, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
   0 };
   Double_t data_fehx3001[50] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0 };
   Double_t data_fehy3001[50] = { 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 1.414214, 0, 1.732051, 1.414214, 2, 1.414214, 1, 1, 1, 0, 1, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
   0 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of combData_plot__Bu_DTF_L0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of combData_plot__Bu_DTF_L0_M",100,5128.544,5421.956);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(6.6);
   Graph_data3001->SetDirectory(nullptr);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t Total_Fit2_fx1[210] = { 5145.505, 5145.51, 5150.5, 5155.49, 5160.48, 5165.47, 5170.46, 5175.45, 5180.44, 5185.43, 5190.42, 5195.41, 5200.4, 5205.39, 5210.38, 5215.37, 5220.36,
   5225.35, 5230.34, 5235.33, 5240.32, 5245.31, 5250.3, 5252.795, 5255.29, 5256.538, 5257.785, 5259.032, 5260.28, 5260.904, 5261.528, 5262.151, 5262.775,
   5263.399, 5264.023, 5264.646, 5265.27, 5265.894, 5266.517, 5267.765, 5269.013, 5270.26, 5271.507, 5272.131, 5272.755, 5273.379, 5274.003, 5274.626, 5275.25,
   5275.874, 5276.497, 5277.121, 5277.745, 5278.369, 5278.993, 5279.616, 5280.24, 5280.864, 5281.487, 5282.111, 5282.735, 5283.359, 5283.983, 5285.23, 5287.725,
   5288.972, 5289.596, 5290.22, 5290.844, 5291.468, 5292.091, 5292.715, 5293.339, 5293.962, 5294.586, 5295.21, 5295.834, 5296.458, 5297.705, 5298.952, 5300.2,
   5302.695, 5305.19, 5310.18, 5315.17, 5320.16, 5325.15, 5330.14, 5335.13, 5340.12, 5345.11, 5350.1, 5355.09, 5360.08, 5365.07, 5370.06, 5375.05,
   5380.04, 5385.03, 5390.02, 5395.01, 5400, 5400, 5404.99, 5404.995, 5404.995, 5404.99, 5400, 5400, 5395.01, 5390.02, 5385.03, 5380.04,
   5375.05, 5370.06, 5365.07, 5360.08, 5355.09, 5350.1, 5345.11, 5340.12, 5335.13, 5330.14, 5325.15, 5320.16, 5315.17, 5310.18, 5305.19, 5302.695,
   5300.2, 5298.952, 5297.705, 5296.458, 5295.834, 5295.21, 5294.586, 5293.962, 5293.339, 5292.715, 5292.091, 5291.468, 5290.844, 5290.22, 5289.596, 5288.972,
   5287.725, 5285.23, 5283.983, 5283.359, 5282.735, 5282.111, 5281.487, 5280.864, 5280.24, 5279.616, 5278.993, 5278.369, 5277.745, 5277.121, 5276.497, 5275.874,
   5275.25, 5274.626, 5274.003, 5273.379, 5272.755, 5272.131, 5271.507, 5270.26, 5269.013, 5267.765, 5266.517, 5265.894, 5265.27, 5264.646, 5264.023, 5263.399,
   5262.775, 5262.151, 5261.528, 5260.904, 5260.28, 5259.032, 5257.785, 5256.538, 5255.29, 5252.795, 5250.3, 5245.31, 5240.32, 5235.33, 5230.34, 5225.35,
   5220.36, 5215.37, 5210.38, 5205.39, 5200.4, 5195.41, 5190.42, 5185.43, 5180.44, 5175.45, 5170.46, 5165.47, 5160.48, 5155.49, 5150.5, 5145.51,
   5145.505 };
   Double_t Total_Fit2_fy1[210] = { 0, 0.111703, 0.111703, 0.1118831, 0.1120761, 0.112285, 0.1125138, 0.1127674, 0.1130527, 0.1133788, 0.1137581, 0.1142081, 0.1147532, 0.1154295, 0.1162904, 0.117418, 0.1189429,
   0.121081, 0.1242074, 0.1290121, 0.1368607, 0.1507172, 0.1778565, 0.2018328, 0.2394893, 0.2666617, 0.3023759, 0.3505682, 0.4289629, 0.4852564, 0.5529124, 0.6347394, 0.7312223,
   0.8383239, 0.9561701, 1.084831, 1.224188, 1.373907, 1.53342, 1.878293, 2.249136, 2.632237, 3.010424, 3.191629, 3.364189, 3.525562, 3.673276, 3.804992, 3.918567,
   4.012107, 4.084026, 4.133085, 4.158432, 4.159624, 4.136639, 4.08988, 4.020161, 3.928682, 3.817, 3.686978, 3.540738, 3.380604, 3.209035, 2.841766, 2.079569,
   1.718987, 1.549679, 1.389252, 1.238549, 1.098164, 0.9684521, 0.8495522, 0.7414122, 0.6438165, 0.5600877, 0.4924282, 0.4371014, 0.3921062, 0.3349795, 0.2958333, 0.2664153,
   0.2257867, 0.1996728, 0.1692106, 0.1527745, 0.1429081, 0.1365317, 0.1321827, 0.129093, 0.1268273, 0.1251238, 0.1238173, 0.1227992, 0.1219957, 0.1213554, 0.1208412, 0.1204263,
   0.1200904, 0.1198184, 0.1195985, 0.1194216, 0.1192803, 0.1192803, 0.1192803, 0, 0, 0.02742191, 0.02742191, 0.02742191, 0.02773489, 0.02809574, 0.02851411, 0.02900227,
   0.02957596, 0.03025562, 0.03106822, 0.03204996, 0.0332503, 0.03473831, 0.03661286, 0.03901948, 0.04217972, 0.04644455, 0.05239739, 0.06106778, 0.07441623, 0.09657054, 0.1375219, 0.172576,
   0.2270484, 0.2664202, 0.3185487, 0.3862721, 0.421737, 0.4633065, 0.5138226, 0.5762523, 0.6491349, 0.7298465, 0.8185665, 0.9153433, 1.020078, 1.132508, 1.252193, 1.378507,
   1.647529, 2.216229, 2.490276, 2.618299, 2.73779, 2.846914, 2.943935, 3.02727, 3.095527, 3.147545, 3.182427, 3.199566, 3.198662, 3.179729, 3.1431, 3.089411,
   3.019586, 2.934811, 2.836497, 2.726247, 2.605805, 2.477018, 2.341783, 2.059549, 1.773664, 1.496941, 1.239607, 1.120586, 1.008871, 0.9048862, 0.8088758, 0.7209239,
   0.6409692, 0.5689367, 0.5078891, 0.4573048, 0.414876, 0.3397244, 0.2761118, 0.2284262, 0.1920844, 0.1416992, 0.109628, 0.07337315, 0.05492089, 0.04452175, 0.03820282, 0.03413371,
   0.03138931, 0.02946695, 0.02807707, 0.02704469, 0.02625969, 0.02565041, 0.02516877, 0.02478171, 0.02446595, 0.0242048, 0.02398604, 0.02380061, 0.02364169, 0.02350405, 0.02338369, 0.02338369,
   0 };
   TGraph *graph = new TGraph(210,Total_Fit2_fx1,Total_Fit2_fy1);
   graph->SetName("Total_Fit2");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(5);
   
   TH1F *Graph_Total_Fit21 = new TH1F("Graph_Total_Fit21","",210,5119.556,5430.944);
   Graph_Total_Fit21->SetMinimum(0);
   Graph_Total_Fit21->SetMaximum(4.575586);
   Graph_Total_Fit21->SetDirectory(nullptr);
   Graph_Total_Fit21->SetStats(0);
   Graph_Total_Fit21->SetLineWidth(2);
   Graph_Total_Fit21->GetXaxis()->SetNdivisions(505);
   Graph_Total_Fit21->GetXaxis()->SetLabelFont(132);
   Graph_Total_Fit21->GetXaxis()->SetLabelSize(0.06);
   Graph_Total_Fit21->GetXaxis()->SetTitleSize(0.072);
   Graph_Total_Fit21->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit21->GetXaxis()->SetTitleFont(132);
   Graph_Total_Fit21->GetYaxis()->SetLabelFont(132);
   Graph_Total_Fit21->GetYaxis()->SetLabelSize(0.06);
   Graph_Total_Fit21->GetYaxis()->SetTitleSize(0.072);
   Graph_Total_Fit21->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit21->GetYaxis()->SetTitleFont(132);
   Graph_Total_Fit21->GetZaxis()->SetLabelFont(132);
   Graph_Total_Fit21->GetZaxis()->SetLabelSize(0.06);
   Graph_Total_Fit21->GetZaxis()->SetTitleSize(0.072);
   Graph_Total_Fit21->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total_Fit21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total_Fit21);
   
   graph->Draw("f");
   
   Double_t Total_Fit_fx2[105] = { 5145.505, 5145.51, 5150.5, 5155.49, 5160.48, 5165.47, 5170.46, 5175.45, 5180.44, 5185.43, 5190.42, 5195.41, 5200.4, 5205.39, 5210.38, 5215.37, 5220.36,
   5225.35, 5230.34, 5235.33, 5240.32, 5245.31, 5250.3, 5252.795, 5255.29, 5256.538, 5257.785, 5259.032, 5260.28, 5260.904, 5261.528, 5262.151, 5262.775,
   5263.399, 5264.023, 5264.646, 5265.27, 5265.894, 5266.517, 5267.765, 5269.013, 5270.26, 5271.507, 5272.131, 5272.755, 5273.379, 5274.003, 5274.626, 5275.25,
   5275.874, 5276.497, 5277.121, 5277.745, 5278.369, 5278.993, 5279.616, 5280.24, 5280.864, 5281.487, 5282.111, 5282.735, 5283.359, 5283.983, 5285.23, 5287.725,
   5288.972, 5289.596, 5290.22, 5290.844, 5291.468, 5292.091, 5292.715, 5293.339, 5293.962, 5294.586, 5295.21, 5295.834, 5296.458, 5297.705, 5298.952, 5300.2,
   5302.695, 5305.19, 5310.18, 5315.17, 5320.16, 5325.15, 5330.14, 5335.13, 5340.12, 5345.11, 5350.1, 5355.09, 5360.08, 5365.07, 5370.06, 5375.05,
   5380.04, 5385.03, 5390.02, 5395.01, 5400, 5400, 5404.99, 5404.995 };
   Double_t Total_Fit_fy2[105] = { 0, 0.06754337, 0.06754337, 0.06769359, 0.06785891, 0.06804283, 0.06824991, 0.06848611, 0.06875934, 0.06908026, 0.06946346, 0.06992923, 0.07050646, 0.07123711, 0.07218375, 0.07344249, 0.07516611,
   0.07760737, 0.08120511, 0.08676694, 0.09589081, 0.1120452, 0.1437423, 0.171766, 0.2157869, 0.247544, 0.2892439, 0.3451463, 0.4219194, 0.4712806, 0.5304008, 0.601838, 0.6860958,
   0.7796239, 0.8825229, 0.9948588, 1.11653, 1.247246, 1.386513, 1.687617, 2.0114, 2.345893, 2.676103, 2.834323, 2.984997, 3.125904, 3.254887, 3.369901, 3.469076,
   3.550759, 3.613563, 3.656407, 3.678547, 3.679595, 3.659533, 3.618713, 3.557844, 3.477976, 3.380467, 3.266946, 3.139264, 2.999451, 2.849656, 2.528997, 1.863549,
   1.548747, 1.400936, 1.26088, 1.129314, 1.006754, 0.8935093, 0.7896993, 0.6952736, 0.6100344, 0.5369552, 0.4778674, 0.4294192, 0.3891891, 0.3267641, 0.2811267, 0.2467319,
   0.1991813, 0.1685973, 0.1328906, 0.1135953, 0.1019879, 0.09446457, 0.08931363, 0.08563635, 0.08292338, 0.08086834, 0.07927782, 0.07802475, 0.07702285, 0.0762118, 0.07554842, 0.07500112,
   0.07454636, 0.07416627, 0.07384713, 0.07357823, 0.07335113, 0.07335113, 0.07335113, 0 };
   graph = new TGraph(105,Total_Fit_fx2,Total_Fit_fy2);
   graph->SetName("Total_Fit");
   graph->SetTitle("Projection of model signal LL");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(5);
   
   TH1F *Graph_Total_Fit2 = new TH1F("Graph_Total_Fit2","Projection of model signal LL",105,5119.556,5430.944);
   Graph_Total_Fit2->SetMinimum(0);
   Graph_Total_Fit2->SetMaximum(4.047555);
   Graph_Total_Fit2->SetDirectory(nullptr);
   Graph_Total_Fit2->SetStats(0);
   Graph_Total_Fit2->SetLineWidth(2);
   Graph_Total_Fit2->GetXaxis()->SetNdivisions(505);
   Graph_Total_Fit2->GetXaxis()->SetLabelFont(132);
   Graph_Total_Fit2->GetXaxis()->SetLabelSize(0.06);
   Graph_Total_Fit2->GetXaxis()->SetTitleSize(0.072);
   Graph_Total_Fit2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit2->GetXaxis()->SetTitleFont(132);
   Graph_Total_Fit2->GetYaxis()->SetLabelFont(132);
   Graph_Total_Fit2->GetYaxis()->SetLabelSize(0.06);
   Graph_Total_Fit2->GetYaxis()->SetTitleSize(0.072);
   Graph_Total_Fit2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit2->GetYaxis()->SetTitleFont(132);
   Graph_Total_Fit2->GetZaxis()->SetLabelFont(132);
   Graph_Total_Fit2->GetZaxis()->SetLabelSize(0.06);
   Graph_Total_Fit2->GetZaxis()->SetTitleSize(0.072);
   Graph_Total_Fit2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total_Fit2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total_Fit2);
   
   graph->Draw("l");
   
   Double_t signal_bkg_fx3[56] = { 5145.505, 5145.51, 5150.5, 5155.49, 5160.48, 5165.47, 5170.46, 5175.45, 5180.44, 5185.43, 5190.42, 5195.41, 5200.4, 5205.39, 5210.38, 5215.37, 5220.36,
   5225.35, 5230.34, 5235.33, 5240.32, 5245.31, 5250.3, 5255.29, 5260.28, 5265.27, 5270.26, 5275.25, 5280.24, 5285.23, 5290.22, 5295.21, 5300.2,
   5305.19, 5310.18, 5315.17, 5320.16, 5325.15, 5330.14, 5335.13, 5340.12, 5345.11, 5350.1, 5355.09, 5360.08, 5365.07, 5370.06, 5375.05, 5380.04,
   5385.03, 5390.02, 5395.01, 5400, 5400, 5404.99, 5404.995 };
   Double_t signal_bkg_fy3[56] = { 0, 0.06686147, 0.06686147, 0.06692624, 0.06699102, 0.06705579, 0.06712057, 0.06718534, 0.06725012, 0.06731489, 0.06737967, 0.06744444, 0.06750922, 0.06757399, 0.06763876, 0.06770354, 0.06776831,
   0.06783309, 0.06789786, 0.06796264, 0.06802741, 0.06809219, 0.06815696, 0.06822174, 0.06828651, 0.06835129, 0.06841606, 0.06848084, 0.06854561, 0.06861039, 0.06867516, 0.06873993, 0.06880471,
   0.06886948, 0.06893426, 0.06899903, 0.06906381, 0.06912858, 0.06919336, 0.06925813, 0.06932291, 0.06938768, 0.06945246, 0.06951723, 0.06958201, 0.06964678, 0.06971155, 0.06977633, 0.0698411,
   0.06990588, 0.06997065, 0.07003543, 0.0701002, 0.0701002, 0.0701002, 0 };
   graph = new TGraph(56,signal_bkg_fx3,signal_bkg_fy3);
   graph->SetName("signal_bkg");
   graph->SetTitle("Projection of model signal LL");
   graph->SetFillColor(1);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(5);
   
   TH1F *Graph_signal_bkg3 = new TH1F("Graph_signal_bkg3","Projection of model signal LL",100,5119.556,5430.944);
   Graph_signal_bkg3->SetMinimum(0);
   Graph_signal_bkg3->SetMaximum(0.07711022);
   Graph_signal_bkg3->SetDirectory(nullptr);
   Graph_signal_bkg3->SetStats(0);
   Graph_signal_bkg3->SetLineWidth(2);
   Graph_signal_bkg3->GetXaxis()->SetNdivisions(505);
   Graph_signal_bkg3->GetXaxis()->SetLabelFont(132);
   Graph_signal_bkg3->GetXaxis()->SetLabelSize(0.06);
   Graph_signal_bkg3->GetXaxis()->SetTitleSize(0.072);
   Graph_signal_bkg3->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal_bkg3->GetXaxis()->SetTitleFont(132);
   Graph_signal_bkg3->GetYaxis()->SetLabelFont(132);
   Graph_signal_bkg3->GetYaxis()->SetLabelSize(0.06);
   Graph_signal_bkg3->GetYaxis()->SetTitleSize(0.072);
   Graph_signal_bkg3->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal_bkg3->GetYaxis()->SetTitleFont(132);
   Graph_signal_bkg3->GetZaxis()->SetLabelFont(132);
   Graph_signal_bkg3->GetZaxis()->SetLabelSize(0.06);
   Graph_signal_bkg3->GetZaxis()->SetTitleSize(0.072);
   Graph_signal_bkg3->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal_bkg3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal_bkg3);
   
   graph->Draw("l");
   
   Double_t signal_pdf_fx4[105] = { 5145.505, 5145.51, 5150.5, 5155.49, 5160.48, 5165.47, 5170.46, 5175.45, 5180.44, 5185.43, 5190.42, 5195.41, 5200.4, 5205.39, 5210.38, 5215.37, 5220.36,
   5225.35, 5230.34, 5235.33, 5240.32, 5245.31, 5250.3, 5252.795, 5255.29, 5256.538, 5257.785, 5259.032, 5260.28, 5260.904, 5261.528, 5262.151, 5262.775,
   5263.399, 5264.023, 5264.646, 5265.27, 5265.894, 5266.517, 5267.765, 5269.013, 5270.26, 5271.507, 5272.131, 5272.755, 5273.379, 5274.003, 5274.626, 5275.25,
   5275.874, 5276.497, 5277.121, 5277.745, 5278.369, 5278.993, 5279.616, 5280.24, 5280.864, 5281.487, 5282.111, 5282.735, 5283.359, 5283.983, 5285.23, 5287.725,
   5288.972, 5289.596, 5290.22, 5290.844, 5291.468, 5292.091, 5292.715, 5293.339, 5293.962, 5294.586, 5295.21, 5295.834, 5296.458, 5297.705, 5298.952, 5300.2,
   5302.695, 5305.19, 5310.18, 5315.17, 5320.16, 5325.15, 5330.14, 5335.13, 5340.12, 5345.11, 5350.1, 5355.09, 5360.08, 5365.07, 5370.06, 5375.05,
   5380.04, 5385.03, 5390.02, 5395.01, 5400, 5400, 5404.99, 5404.995 };
   Double_t signal_pdf_fy4[105] = { 0, 0.0006818978, 0.0006818978, 0.0007673459, 0.0008678874, 0.0009870369, 0.001129344, 0.00130077, 0.001509228, 0.001765374, 0.002083791, 0.002484793, 0.002997249, 0.00366312, 0.004544984, 0.005738953, 0.007397793,
   0.009774279, 0.01330725, 0.0188043, 0.0278634, 0.04395297, 0.0755853, 0.1035767, 0.1475651, 0.179306, 0.2209898, 0.276876, 0.3536329, 0.402986, 0.462098, 0.5335272, 0.6177769,
   0.7112969, 0.8141879, 0.9265156, 1.048178, 1.178887, 1.318146, 1.619233, 1.943, 2.277477, 2.607671, 2.765883, 2.916549, 3.057448, 3.186422, 3.301429, 3.400596,
   3.48227, 3.545066, 3.587902, 3.610034, 3.611074, 3.591004, 3.550175, 3.489298, 3.409422, 3.311906, 3.198376, 3.070686, 2.930865, 2.781062, 2.460387, 1.794906,
   1.480088, 1.332269, 1.192205, 1.06063, 0.9380624, 0.8248098, 0.7209918, 0.6265579, 0.5413106, 0.4682233, 0.4091274, 0.3606712, 0.320433, 0.2579918, 0.2123382, 0.1779272,
   0.1303442, 0.09972784, 0.0639563, 0.04459631, 0.03292414, 0.02533598, 0.02012028, 0.01637821, 0.01360047, 0.01148066, 0.009825364, 0.008507523, 0.007440842, 0.006565018, 0.005836866, 0.005224795,
   0.004705252, 0.004260389, 0.003876474, 0.003542801, 0.003250924, 0.003250924, 0.003250924, 0 };
   graph = new TGraph(105,signal_pdf_fx4,signal_pdf_fy4);
   graph->SetName("signal_pdf");
   graph->SetTitle("Projection of model signal LL");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(5);
   
   TH1F *Graph_signal_pdf4 = new TH1F("Graph_signal_pdf4","Projection of model signal LL",105,5119.556,5430.944);
   Graph_signal_pdf4->SetMinimum(0);
   Graph_signal_pdf4->SetMaximum(3.972181);
   Graph_signal_pdf4->SetDirectory(nullptr);
   Graph_signal_pdf4->SetStats(0);
   Graph_signal_pdf4->SetLineWidth(2);
   Graph_signal_pdf4->GetXaxis()->SetNdivisions(505);
   Graph_signal_pdf4->GetXaxis()->SetLabelFont(132);
   Graph_signal_pdf4->GetXaxis()->SetLabelSize(0.06);
   Graph_signal_pdf4->GetXaxis()->SetTitleSize(0.072);
   Graph_signal_pdf4->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal_pdf4->GetXaxis()->SetTitleFont(132);
   Graph_signal_pdf4->GetYaxis()->SetLabelFont(132);
   Graph_signal_pdf4->GetYaxis()->SetLabelSize(0.06);
   Graph_signal_pdf4->GetYaxis()->SetTitleSize(0.072);
   Graph_signal_pdf4->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal_pdf4->GetYaxis()->SetTitleFont(132);
   Graph_signal_pdf4->GetZaxis()->SetLabelFont(132);
   Graph_signal_pdf4->GetZaxis()->SetLabelSize(0.06);
   Graph_signal_pdf4->GetZaxis()->SetTitleSize(0.072);
   Graph_signal_pdf4->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal_pdf4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal_pdf4);
   
   graph->Draw("l");
   
   Double_t data2_fx3002[50] = { 5152.995, 5157.985, 5162.975, 5167.965, 5172.955, 5177.945, 5182.935, 5187.925, 5192.915, 5197.905, 5202.895, 5207.885, 5212.875, 5217.865, 5222.855, 5227.845, 5232.835,
   5237.825, 5242.815, 5247.805, 5252.795, 5257.785, 5262.775, 5267.765, 5272.755, 5277.745, 5282.735, 5287.725, 5292.715, 5297.705, 5302.695, 5307.685, 5312.675,
   5317.665, 5322.655, 5327.645, 5332.635, 5337.625, 5342.615, 5347.605, 5352.595, 5357.585, 5362.575, 5367.565, 5372.555, 5377.545, 5382.535, 5387.525, 5392.515,
   5397.505 };
   Double_t data2_fy3002[50] = { 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 2, 0, 3, 2, 4, 2, 1, 1, 1, 0, 1, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
   0 };
   Double_t data2_felx3002[50] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0 };
   Double_t data2_fely3002[50] = { 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 1.414214, 0, 1.732051, 1.414214, 2, 1.414214, 1, 1, 1, 0, 1, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
   0 };
   Double_t data2_fehx3002[50] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0 };
   Double_t data2_fehy3002[50] = { 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 1.414214, 0, 1.732051, 1.414214, 2, 1.414214, 1, 1, 1, 0, 1, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
   0 };
   grae = new TGraphAsymmErrors(50,data2_fx3002,data2_fy3002,data2_felx3002,data2_fehx3002,data2_fely3002,data2_fehy3002);
   grae->SetName("data2");
   grae->SetTitle("Histogram of combData_plot__Bu_DTF_L0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data23002 = new TH1F("Graph_data23002","Histogram of combData_plot__Bu_DTF_L0_M",100,5128.544,5421.956);
   Graph_data23002->SetMinimum(0);
   Graph_data23002->SetMaximum(6.6);
   Graph_data23002->SetDirectory(nullptr);
   Graph_data23002->SetStats(0);
   Graph_data23002->SetLineWidth(2);
   Graph_data23002->GetXaxis()->SetNdivisions(505);
   Graph_data23002->GetXaxis()->SetLabelFont(132);
   Graph_data23002->GetXaxis()->SetLabelSize(0.06);
   Graph_data23002->GetXaxis()->SetTitleSize(0.072);
   Graph_data23002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data23002->GetXaxis()->SetTitleFont(132);
   Graph_data23002->GetYaxis()->SetLabelFont(132);
   Graph_data23002->GetYaxis()->SetLabelSize(0.06);
   Graph_data23002->GetYaxis()->SetTitleSize(0.072);
   Graph_data23002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data23002->GetYaxis()->SetTitleFont(132);
   Graph_data23002->GetZaxis()->SetLabelFont(132);
   Graph_data23002->GetZaxis()->SetLabelSize(0.06);
   Graph_data23002->GetZaxis()->SetTitleSize(0.072);
   Graph_data23002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data23002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data23002);
   
   grae->Draw("p");
   
   TH1D *frame_Bu_DTF_L0_M_609576aa0e10__2 = new TH1D("frame_Bu_DTF_L0_M_609576aa0e10__2","",50,5150.5,5400);
   frame_Bu_DTF_L0_M_609576aa0e10__2->SetBinContent(1,6.3);
   frame_Bu_DTF_L0_M_609576aa0e10__2->SetMinimum(0);
   frame_Bu_DTF_L0_M_609576aa0e10__2->SetMaximum(8.82);
   frame_Bu_DTF_L0_M_609576aa0e10__2->SetEntries(1);
   frame_Bu_DTF_L0_M_609576aa0e10__2->SetDirectory(nullptr);
   frame_Bu_DTF_L0_M_609576aa0e10__2->SetStats(0);
   frame_Bu_DTF_L0_M_609576aa0e10__2->SetLineWidth(2);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetXaxis()->SetTitle("#it{m}(#it{#bar{#Lambda}p#bar{p}p}) [MeV/#it{c}^{2}]");
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetXaxis()->SetNdivisions(505);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetXaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetXaxis()->SetLabelOffset(0.01);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetXaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetXaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetXaxis()->SetTitleOffset(1);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetXaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetYaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetYaxis()->SetLabelOffset(0.01);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetYaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetYaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetYaxis()->SetTitleOffset(0.8);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetYaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetZaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetZaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetZaxis()->SetTitleSize(0.072);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetZaxis()->SetTitleOffset(1.2);
   frame_Bu_DTF_L0_M_609576aa0e10__2->GetZaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_609576aa0e10__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.65,0.9,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total_Fit2","Total Fit","lf");

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_pdf","#it{B^{#plus}}#rightarrow#it{#bar{#Lambda}p}#kern[-0.1]{#it{J}}#kern[-0.18]{/}#kern[-0.18]{#it{#psi}}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_bkg","Background","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.25,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.85,"5.4 fb^{-1}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   leg = new TLegend(0.6,0.65,0.9,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total_Fit2","Total Fit","lf");

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_pdf","#it{B^{#plus}}#rightarrow#it{#bar{#Lambda}p}#kern[-0.1]{#it{J}}#kern[-0.18]{/}#kern[-0.18]{#it{#psi}}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_bkg","Background","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas->Modified();
   canvas->SetSelected(canvas);
}


==> figs/Fig4a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig4a()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Tue Aug 19 22:05:39 2025) by ROOT version 6.32.02
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1000,800);
   gStyle->SetOptStat(0);
   canvas->SetHighLightColor(2);
   canvas->Range(1708.123,-9.756097,2910.099,51.21951);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.02);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1F *mchist__5 = new TH1F("mchist__5","",8,1876.4,2850);
   mchist__5->SetBinContent(1,8.143932);
   mchist__5->SetBinContent(2,11.29608);
   mchist__5->SetBinContent(3,9.36799);
   mchist__5->SetBinContent(4,6.775941);
   mchist__5->SetBinContent(5,4.183975);
   mchist__5->SetBinContent(6,1.800002);
   mchist__5->SetBinContent(7,0.688);
   mchist__5->SetBinContent(8,0.09600001);
   mchist__5->SetBinError(1,0.2552489);
   mchist__5->SetBinError(2,0.3006127);
   mchist__5->SetBinError(3,0.273759);
   mchist__5->SetBinError(4,0.2328261);
   mchist__5->SetBinError(5,0.1829535);
   mchist__5->SetBinError(6,0.12);
   mchist__5->SetBinError(7,0.07418895);
   mchist__5->SetBinError(8,0.02771281);
   mchist__5->SetMaximum(50);
   mchist__5->SetEntries(5294);
   mchist__5->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   mchist__5->SetLineColor(ci);
   mchist__5->SetLineWidth(4);
   mchist__5->GetXaxis()->SetTitle("#it{m}(#it{#bar{p}p}_{1}) [MeV/#it{c}^{2}]");
   mchist__5->GetXaxis()->SetNdivisions(505);
   mchist__5->GetXaxis()->SetLabelFont(132);
   mchist__5->GetXaxis()->SetLabelOffset(0.01);
   mchist__5->GetXaxis()->SetLabelSize(0.06);
   mchist__5->GetXaxis()->SetTitleSize(0.06);
   mchist__5->GetXaxis()->SetTitleOffset(1);
   mchist__5->GetXaxis()->SetTitleFont(132);
   mchist__5->GetYaxis()->SetTitle("Weighted entries / ( 0.12 GeV/#it{c}^{2})");
   mchist__5->GetYaxis()->SetLabelFont(132);
   mchist__5->GetYaxis()->SetLabelOffset(0.01);
   mchist__5->GetYaxis()->SetLabelSize(0.06);
   mchist__5->GetYaxis()->SetTitleSize(0.06);
   mchist__5->GetYaxis()->SetTitleOffset(0.8);
   mchist__5->GetYaxis()->SetTitleFont(132);
   mchist__5->GetZaxis()->SetLabelFont(132);
   mchist__5->GetZaxis()->SetLabelSize(0.06);
   mchist__5->GetZaxis()->SetTitleSize(0.072);
   mchist__5->GetZaxis()->SetTitleOffset(1.2);
   mchist__5->GetZaxis()->SetTitleFont(132);
   mchist__5->Draw("hist");
   
   TH1F *datahist__6 = new TH1F("datahist__6","",8,1876.4,2850);
   datahist__6->SetBinContent(1,30.88118);
   datahist__6->SetBinContent(2,30.55467);
   datahist__6->SetBinContent(3,7.944163);
   datahist__6->SetBinContent(4,7.421527);
   datahist__6->SetBinContent(5,2.126078);
   datahist__6->SetBinContent(6,-0.2446959);
   datahist__6->SetBinContent(7,-0.4832355);
   datahist__6->SetBinError(1,6.719164);
   datahist__6->SetBinError(2,7.151224);
   datahist__6->SetBinError(3,4.014784);
   datahist__6->SetBinError(4,3.469506);
   datahist__6->SetBinError(5,2.371241);
   datahist__6->SetBinError(6,0.6682898);
   datahist__6->SetBinError(7,0.2495208);
   datahist__6->SetEntries(438);
   datahist__6->SetStats(0);
   datahist__6->SetLineWidth(2);
   datahist__6->SetMarkerStyle(8);
   datahist__6->SetMarkerSize(1.5);
   datahist__6->GetXaxis()->SetNdivisions(505);
   datahist__6->GetXaxis()->SetLabelFont(132);
   datahist__6->GetXaxis()->SetLabelSize(0.06);
   datahist__6->GetXaxis()->SetTitleSize(0.072);
   datahist__6->GetXaxis()->SetTitleOffset(0.95);
   datahist__6->GetXaxis()->SetTitleFont(132);
   datahist__6->GetYaxis()->SetLabelFont(132);
   datahist__6->GetYaxis()->SetLabelSize(0.06);
   datahist__6->GetYaxis()->SetTitleSize(0.072);
   datahist__6->GetYaxis()->SetTitleOffset(0.95);
   datahist__6->GetYaxis()->SetTitleFont(132);
   datahist__6->GetZaxis()->SetLabelFont(132);
   datahist__6->GetZaxis()->SetLabelSize(0.06);
   datahist__6->GetZaxis()->SetTitleSize(0.072);
   datahist__6->GetZaxis()->SetTitleOffset(1.2);
   datahist__6->GetZaxis()->SetTitleFont(132);
   datahist__6->Draw("e1same");
   
   TLegend *leg = new TLegend(0.4,0.6,0.65,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("datahist","#it{B}^{#plus}#rightarrow#it{#bar{#Lambda}p#bar{p}p} Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mchist","Phase-space simulation","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.7,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.85,"5.4 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas->Modified();
   canvas->SetSelected(canvas);
}


==> figs/Fig4b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig4b()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Tue Aug 19 22:05:39 2025) by ROOT version 6.32.02
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1000,800);
   gStyle->SetOptStat(0);
   canvas->SetHighLightColor(2);
   canvas->Range(1821.123,-7.804877,3483.099,40.97561);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.02);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1F *mchist__7 = new TH1F("mchist__7","",8,2053.8,3400);
   mchist__7->SetBinContent(1,4.02002);
   mchist__7->SetBinContent(2,6.162035);
   mchist__7->SetBinContent(3,6.126035);
   mchist__7->SetBinContent(4,5.748032);
   mchist__7->SetBinContent(5,4.926026);
   mchist__7->SetBinContent(6,3.174014);
   mchist__7->SetBinContent(7,1.344001);
   mchist__7->SetBinContent(8,0.264);
   mchist__7->SetBinError(1,0.1553061);
   mchist__7->SetBinError(2,0.192281);
   mchist__7->SetBinError(3,0.1917185);
   mchist__7->SetBinError(4,0.1857095);
   mchist__7->SetBinError(5,0.1719186);
   mchist__7->SetBinError(6,0.138);
   mchist__7->SetBinError(7,0.08979978);
   mchist__7->SetBinError(8,0.0397995);
   mchist__7->SetMaximum(40);
   mchist__7->SetEntries(5294);
   mchist__7->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   mchist__7->SetLineColor(ci);
   mchist__7->SetLineWidth(4);
   mchist__7->GetXaxis()->SetTitle("#it{m}(#it{#bar{#Lambda}p}_{2}) [MeV/#it{c}^{2}]");
   mchist__7->GetXaxis()->SetNdivisions(505);
   mchist__7->GetXaxis()->SetLabelFont(132);
   mchist__7->GetXaxis()->SetLabelOffset(0.01);
   mchist__7->GetXaxis()->SetLabelSize(0.06);
   mchist__7->GetXaxis()->SetTitleSize(0.06);
   mchist__7->GetXaxis()->SetTitleOffset(1);
   mchist__7->GetXaxis()->SetTitleFont(132);
   mchist__7->GetYaxis()->SetTitle("Weighted entries / ( 0.17 GeV/#it{c}^{2})");
   mchist__7->GetYaxis()->SetLabelFont(132);
   mchist__7->GetYaxis()->SetLabelOffset(0.01);
   mchist__7->GetYaxis()->SetLabelSize(0.06);
   mchist__7->GetYaxis()->SetTitleSize(0.06);
   mchist__7->GetYaxis()->SetTitleOffset(0.8);
   mchist__7->GetYaxis()->SetTitleFont(132);
   mchist__7->GetZaxis()->SetLabelFont(132);
   mchist__7->GetZaxis()->SetLabelSize(0.06);
   mchist__7->GetZaxis()->SetTitleSize(0.072);
   mchist__7->GetZaxis()->SetTitleOffset(1.2);
   mchist__7->GetZaxis()->SetTitleFont(132);
   mchist__7->Draw("hist");
   
   TH1F *datahist__8 = new TH1F("datahist__8","",8,2053.8,3400);
   datahist__8->SetBinContent(1,25.86786);
   datahist__8->SetBinContent(2,15.01764);
   datahist__8->SetBinContent(3,3.476127);
   datahist__8->SetBinContent(4,7.162899);
   datahist__8->SetBinContent(5,4.734985);
   datahist__8->SetBinContent(6,8.157324);
   datahist__8->SetBinContent(7,11.63009);
   datahist__8->SetBinContent(8,2.152767);
   datahist__8->SetBinError(1,5.983883);
   datahist__8->SetBinError(2,4.9966);
   datahist__8->SetBinError(3,3.331992);
   datahist__8->SetBinError(4,4.023252);
   datahist__8->SetBinError(5,3.273785);
   datahist__8->SetBinError(6,3.518471);
   datahist__8->SetBinError(7,3.997687);
   datahist__8->SetBinError(8,1.853205);
   datahist__8->SetEntries(438);
   datahist__8->SetStats(0);
   datahist__8->SetLineWidth(2);
   datahist__8->SetMarkerStyle(8);
   datahist__8->SetMarkerSize(1.5);
   datahist__8->GetXaxis()->SetNdivisions(505);
   datahist__8->GetXaxis()->SetLabelFont(132);
   datahist__8->GetXaxis()->SetLabelSize(0.06);
   datahist__8->GetXaxis()->SetTitleSize(0.072);
   datahist__8->GetXaxis()->SetTitleOffset(0.95);
   datahist__8->GetXaxis()->SetTitleFont(132);
   datahist__8->GetYaxis()->SetLabelFont(132);
   datahist__8->GetYaxis()->SetLabelSize(0.06);
   datahist__8->GetYaxis()->SetTitleSize(0.072);
   datahist__8->GetYaxis()->SetTitleOffset(0.95);
   datahist__8->GetYaxis()->SetTitleFont(132);
   datahist__8->GetZaxis()->SetLabelFont(132);
   datahist__8->GetZaxis()->SetLabelSize(0.06);
   datahist__8->GetZaxis()->SetTitleSize(0.072);
   datahist__8->GetZaxis()->SetTitleOffset(1.2);
   datahist__8->GetZaxis()->SetTitleFont(132);
   datahist__8->Draw("e1same");
   
   TLegend *leg = new TLegend(0.4,0.6,0.65,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("datahist","#it{B}^{#plus}#rightarrow#it{#bar{#Lambda}p#bar{p}p} Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mchist","Phase-space simulation","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.7,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.85,"5.4 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas->Modified();
   canvas->SetSelected(canvas);
}


==> figs/Fig4c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig4c()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Tue Aug 19 22:05:39 2025) by ROOT version 6.32.02
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,1000,800);
   gStyle->SetOptStat(0);
   canvas->SetHighLightColor(2);
   canvas->Range(1605.067,1647.405,3848.733,3078.624);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.2);
   canvas->SetRightMargin(0.2);
   canvas->SetTopMargin(0.02);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH2F *datahist = new TH2F("datahist","",9,2053.8,3400,9,1876.4,3050);
   datahist->SetBinContent(12,8.736403);
   datahist->SetBinContent(13,6.868166);
   datahist->SetBinContent(14,2.124424);
   datahist->SetBinContent(15,3.02032);
   datahist->SetBinContent(16,-0.6102973);
   datahist->SetBinContent(17,2.789463);
   datahist->SetBinContent(18,4.176933);
   datahist->SetBinContent(19,9.814717);
   datahist->SetBinContent(20,1.724562);
   datahist->SetBinContent(23,9.753456);
   datahist->SetBinContent(24,3.743117);
   datahist->SetBinContent(25,1.436378);
   datahist->SetBinContent(26,4.330853);
   datahist->SetBinContent(27,0.7369089);
   datahist->SetBinContent(28,1.620912);
   datahist->SetBinContent(29,4.316963);
   datahist->SetBinContent(30,0.3950391);
   datahist->SetBinContent(31,-0.4952797);
   datahist->SetBinContent(34,2.319843);
   datahist->SetBinContent(35,3.772418);
   datahist->SetBinContent(36,-0.7955767);
   datahist->SetBinContent(37,1.894197);
   datahist->SetBinContent(38,0.103023);
   datahist->SetBinContent(39,-0.5770732);
   datahist->SetBinContent(40,1.034274);
   datahist->SetBinContent(41,-0.1425982);
   datahist->SetBinContent(45,2.689353);
   datahist->SetBinContent(46,1.191033);
   datahist->SetBinContent(47,-0.9204764);
   datahist->SetBinContent(48,-0.8962402);
   datahist->SetBinContent(49,1.3304);
   datahist->SetBinContent(50,0.7353797);
   datahist->SetBinContent(51,1.207728);
   datahist->SetBinContent(56,1.512464);
   datahist->SetBinContent(57,-0.7084639);
   datahist->SetBinContent(58,1.902907);
   datahist->SetBinContent(59,-0.4323269);
   datahist->SetBinContent(60,-0.1979309);
   datahist->SetBinContent(68,-0.6108438);
   datahist->SetBinContent(69,-0.137949);
   datahist->SetBinContent(70,-0.132539);
   datahist->SetBinContent(71,-0.2832018);
   datahist->SetBinContent(81,-0.1411472);
   datahist->SetBinError(12,3.487569);
   datahist->SetBinError(13,3.030471);
   datahist->SetBinError(14,1.866714);
   datahist->SetBinError(15,2.203243);
   datahist->SetBinError(16,0.8506426);
   datahist->SetBinError(17,2.177897);
   datahist->SetBinError(18,2.430685);
   datahist->SetBinError(19,3.484625);
   datahist->SetBinError(20,1.486711);
   datahist->SetBinError(23,3.557151);
   datahist->SetBinError(24,2.525457);
   datahist->SetBinError(25,2.142455);
   datahist->SetBinError(26,2.880295);
   datahist->SetBinError(27,1.454773);
   datahist->SetBinError(28,1.953874);
   datahist->SetBinError(29,2.472918);
   datahist->SetBinError(30,1.138787);
   datahist->SetBinError(31,0.2561977);
   datahist->SetBinError(34,1.893827);
   datahist->SetBinError(35,2.239031);
   datahist->SetBinError(36,0.8870051);
   datahist->SetBinError(37,1.813339);
   datahist->SetBinError(38,1.269289);
   datahist->SetBinError(39,0.2702014);
   datahist->SetBinError(40,1.244018);
   datahist->SetBinError(41,0.1425982);
   datahist->SetBinError(45,1.914027);
   datahist->SetBinError(46,1.461076);
   datahist->SetBinError(47,0.5974743);
   datahist->SetBinError(48,0.3518501);
   datahist->SetBinError(49,1.172137);
   datahist->SetBinError(50,0.8894776);
   datahist->SetBinError(51,1.207728);
   datahist->SetBinError(56,1.318957);
   datahist->SetBinError(57,0.3168956);
   datahist->SetBinError(58,1.37874);
   datahist->SetBinError(59,0.2496145);
   datahist->SetBinError(60,0.154366);
   datahist->SetBinError(68,0.2800993);
   datahist->SetBinError(69,0.137949);
   datahist->SetBinError(70,0.132539);
   datahist->SetBinError(71,0.200257);
   datahist->SetBinError(81,0.1411472);
   datahist->SetEntries(438);
   datahist->SetStats(0);
   datahist->SetContour(20);
   datahist->SetContourLevel(0,-0.9204764);
   datahist->SetContourLevel(1,-0.3837167);
   datahist->SetContourLevel(2,0.153043);
   datahist->SetContourLevel(3,0.6898027);
   datahist->SetContourLevel(4,1.226562);
   datahist->SetContourLevel(5,1.763322);
   datahist->SetContourLevel(6,2.300082);
   datahist->SetContourLevel(7,2.836841);
   datahist->SetContourLevel(8,3.373601);
   datahist->SetContourLevel(9,3.910361);
   datahist->SetContourLevel(10,4.44712);
   datahist->SetContourLevel(11,4.98388);
   datahist->SetContourLevel(12,5.52064);
   datahist->SetContourLevel(13,6.0574);
   datahist->SetContourLevel(14,6.594159);
   datahist->SetContourLevel(15,7.130919);
   datahist->SetContourLevel(16,7.667679);
   datahist->SetContourLevel(17,8.204438);
   datahist->SetContourLevel(18,8.741198);
   datahist->SetContourLevel(19,9.277958);
   
   TPaletteAxis *palette = new TPaletteAxis(3411.218,1876.4,3512.183,3050,datahist);
   palette->SetNdivisions(510);
   palette->SetAxisColor(1);
   palette->SetLabelColor(1);
   palette->SetLabelFont(132);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.06);
   palette->SetMaxDigits(0);
   palette->SetTickLength(0.03);
   palette->SetTitleOffset(0.6);
   palette->SetTitleSize(0.05);
   palette->SetTitleColor(1);
   palette->SetTitleFont(132);
   palette->SetTitle("Weighted entries");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   palette->SetLineWidth(2);
   datahist->GetListOfFunctions()->Add(palette,"br");
   datahist->SetLineWidth(2);
   datahist->GetXaxis()->SetTitle("#it{m}(#it{#bar{#Lambda}p}_{2}) [MeV/#it{c}^{2}]");
   datahist->GetXaxis()->SetNdivisions(505);
   datahist->GetXaxis()->SetLabelFont(132);
   datahist->GetXaxis()->SetLabelOffset(0.01);
   datahist->GetXaxis()->SetLabelSize(0.06);
   datahist->GetXaxis()->SetTitleSize(0.06);
   datahist->GetXaxis()->SetTitleOffset(1);
   datahist->GetXaxis()->SetTitleFont(132);
   datahist->GetYaxis()->SetTitle("#it{m}(#it{#bar{p}p}_{1}) [MeV/#it{c}^{2}]");
   datahist->GetYaxis()->SetLabelFont(132);
   datahist->GetYaxis()->SetLabelOffset(0.01);
   datahist->GetYaxis()->SetLabelSize(0.06);
   datahist->GetYaxis()->SetTitleSize(0.06);
   datahist->GetYaxis()->SetTitleOffset(1.4);
   datahist->GetYaxis()->SetTitleFont(132);
   datahist->GetZaxis()->SetTitle("Weighted entries");
   datahist->GetZaxis()->SetLabelFont(132);
   datahist->GetZaxis()->SetLabelSize(0.06);
   datahist->GetZaxis()->SetTitleSize(0.05);
   datahist->GetZaxis()->SetTitleOffset(0.6);
   datahist->GetZaxis()->SetTitleFont(132);
   datahist->Draw("COLZ");
   TLatex *   tex = new TLatex(0.6,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(0);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.85,"5.4 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(0);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas->Modified();
   canvas->SetSelected(canvas);
}


==> figs/Fig5a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig5a()
{
//=========Macro generated from canvas: canvas/
//=========  (Tue Aug 19 22:19:29 2025) by ROOT version 6.32.02
   TCanvas *canvas = new TCanvas("canvas", "",0,0,400,300);
   gStyle->SetOptStat(0);
   canvas->SetHighLightColor(2);
   canvas->Range(5030.864,-6.205034,5524.691,32.57643);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.01);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1D *frame_Bu_DTF_L0_M_5b713b3cd380__1 = new TH1D("frame_Bu_DTF_L0_M_5b713b3cd380__1","",40,5100,5500);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->SetBinContent(1,26.82385);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->SetMinimum(0);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->SetMaximum(32.18861);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->SetEntries(1);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->SetDirectory(nullptr);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->SetStats(0);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->SetLineWidth(2);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetXaxis()->SetTitle("#it{m}(#it{#bar{#Lambda}}#it{p#bar{p}p}) [MeV/#it{c}^{2}]");
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetXaxis()->SetNdivisions(505);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetXaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetXaxis()->SetLabelOffset(0.01);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetXaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetXaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetXaxis()->SetTitleOffset(1);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetXaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetYaxis()->SetTitle("Candidates / (10.0 MeV/#it{c}^{2})");
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetYaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetYaxis()->SetLabelOffset(0.01);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetYaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetYaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetYaxis()->SetTitleOffset(0.8);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetYaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetZaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetZaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetZaxis()->SetTitleSize(0.072);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetZaxis()->SetTitleOffset(1.2);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->GetZaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5b713b3cd380__1->Draw("FUNC");
   
   Double_t data_fx3001[40] = { 5105, 5115, 5125, 5135, 5145, 5155, 5165, 5175, 5185, 5195, 5205, 5215, 5225, 5235, 5245, 5255, 5265,
   5275, 5285, 5295, 5305, 5315, 5325, 5335, 5345, 5355, 5365, 5375, 5385, 5395, 5405, 5415, 5425,
   5435, 5445, 5455, 5465, 5475, 5485, 5495 };
   Double_t data_fy3001[40] = { 1, 4, 3, 5, 5, 3, 3, 6, 6, 5, 7, 4, 1, 6, 9, 3, 10,
   12, 20, 11, 5, 8, 9, 4, 4, 5, 2, 5, 5, 6, 6, 2, 4,
   5, 1, 7, 3, 6, 7, 8 };
   Double_t data_felx3001[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data_fely3001[40] = { 0.8272462, 1.914339, 1.632705, 2.159691, 2.159691, 1.632705, 1.632705, 2.379931, 2.379931, 2.159691, 2.58147, 1.914339, 0.8272462, 2.379931, 2.943461, 1.632705, 3.108694,
   3.415266, 4.434448, 3.265579, 2.159691, 2.768386, 2.943461, 1.914339, 1.914339, 2.159691, 1.291815, 2.159691, 2.159691, 2.379931, 2.379931, 1.291815, 1.914339,
   2.159691, 0.8272462, 2.58147, 1.632705, 2.379931, 2.58147, 2.768386 };
   Double_t data_fehx3001[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data_fehy3001[40] = { 2.299527, 3.162753, 2.918186, 3.382473, 3.382473, 2.918186, 2.918186, 3.583642, 3.583642, 3.382473, 3.770281, 3.162753, 2.299527, 3.583642, 4.110204, 2.918186, 4.26695,
   4.559819, 5.546519, 4.416521, 3.382473, 3.945142, 4.110204, 3.162753, 3.162753, 3.382473, 2.63786, 3.382473, 3.382473, 3.583642, 3.583642, 2.63786, 3.162753,
   3.382473, 2.299527, 3.770281, 2.918186, 3.583642, 3.770281, 3.945142 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of signal_odd_plot__Bu_DTF_L0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of signal_odd_plot__Bu_DTF_L0_M",100,5066,5534);
   Graph_data3001->SetMinimum(0.1554784);
   Graph_data3001->SetMaximum(28.0839);
   Graph_data3001->SetDirectory(nullptr);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t Total_Fit2_fx1[200] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5240,
   5245, 5247.5, 5250, 5252.5, 5253.75, 5255, 5256.25, 5257.5, 5258.125, 5258.75, 5260, 5261.25, 5262.5, 5263.75, 5265, 5266.25,
   5267.5, 5270, 5271.25, 5272.5, 5273.75, 5274.375, 5275, 5275.625, 5276.25, 5276.875, 5277.5, 5278.125, 5278.75, 5279.375, 5280, 5280.625,
   5281.25, 5281.875, 5282.5, 5283.125, 5283.75, 5284.375, 5285, 5285.625, 5286.25, 5287.5, 5288.75, 5290, 5291.25, 5292.5, 5293.75, 5295,
   5296.25, 5297.5, 5298.75, 5300, 5301.25, 5302.5, 5303.75, 5305, 5306.25, 5307.5, 5310, 5312.5, 5315, 5320, 5330, 5340,
   5350, 5360, 5370, 5380, 5390, 5400, 5410, 5420, 5430, 5440, 5450, 5460, 5470, 5480, 5490, 5500,
   5500, 5510, 5510.01, 5510.01, 5510, 5500, 5500, 5490, 5480, 5470, 5460, 5450, 5440, 5430, 5420, 5410,
   5400, 5390, 5380, 5370, 5360, 5350, 5340, 5330, 5320, 5315, 5312.5, 5310, 5307.5, 5306.25, 5305, 5303.75,
   5302.5, 5301.25, 5300, 5298.75, 5297.5, 5296.25, 5295, 5293.75, 5292.5, 5291.25, 5290, 5288.75, 5287.5, 5286.25, 5285.625, 5285,
   5284.375, 5283.75, 5283.125, 5282.5, 5281.875, 5281.25, 5280.625, 5280, 5279.375, 5278.75, 5278.125, 5277.5, 5276.875, 5276.25, 5275.625, 5275,
   5274.375, 5273.75, 5272.5, 5271.25, 5270, 5267.5, 5266.25, 5265, 5263.75, 5262.5, 5261.25, 5260, 5258.75, 5258.125, 5257.5, 5256.25,
   5255, 5253.75, 5252.5, 5250, 5247.5, 5245, 5240, 5230, 5220, 5210, 5200, 5190, 5180, 5170, 5160, 5150,
   5140, 5130, 5120, 5110, 5100, 5090, 5089.99 };
   Double_t Total_Fit2_fy1[200] = { 0, 4.774124, 4.774124, 4.782056, 4.790186, 4.798548, 4.807192, 4.816186, 4.825631, 4.835679, 4.846574, 4.858721, 4.872844, 4.890342, 4.914256, 4.952463, 5.033434,
   5.129304, 5.213973, 5.36787, 5.623186, 5.810626, 6.077907, 6.4145, 6.868329, 7.138637, 7.443527, 8.119787, 8.865288, 9.665293, 10.52506, 11.44588, 12.42517,
   13.43159, 15.54032, 16.61445, 17.67369, 18.68348, 19.15912, 19.59736, 20.00231, 20.36413, 20.67699, 20.93571, 21.13594, 21.27432, 21.34855, 21.35749, 21.30116,
   21.18074, 20.99853, 20.75788, 20.46306, 20.11912, 19.73425, 19.3067, 18.85348, 18.36867, 17.35143, 16.29026, 15.22307, 14.15606, 13.11536, 12.10757, 11.1376,
   10.22653, 9.362528, 8.555089, 7.826097, 7.225173, 6.7435, 6.357225, 6.069706, 5.83514, 5.662009, 5.410576, 5.250835, 5.162499, 5.069172, 5.010272, 4.996755,
   4.9963, 5.000952, 5.007979, 5.016255, 5.025255, 5.034715, 5.04449, 5.054496, 5.064683, 5.075017, 5.085478, 5.096051, 5.106724, 5.117491, 5.128344, 5.139279,
   5.139279, 5.139279, 0, 0, 4.690118, 4.690118, 4.690118, 4.683386, 4.676604, 4.669777, 4.662912, 4.656021, 4.64912, 4.642236, 4.635409, 4.628706,
   4.622229, 4.616156, 4.610793, 4.606707, 4.605, 4.60799, 4.621003, 4.657634, 4.754847, 4.847237, 4.910618, 4.969554, 5.042361, 5.090374, 5.132305, 5.194327,
   5.255406, 5.354221, 5.518329, 5.790289, 6.169631, 6.671617, 7.301437, 8.033529, 8.86477, 9.764914, 10.69485, 11.62567, 12.50135, 13.29344, 13.64447, 13.9703,
   14.25722, 14.51495, 14.73501, 14.91964, 15.06871, 15.18224, 15.26035, 15.30311, 15.31062, 15.28289, 15.21989, 15.12154, 14.98773, 14.81837, 14.61344, 14.37309,
   14.0942, 13.78818, 13.07255, 12.24542, 11.33936, 9.459281, 8.566575, 7.767596, 7.060646, 6.461989, 5.981731, 5.625231, 5.37078, 5.274949, 5.20729, 5.135363,
   5.086455, 5.062443, 5.024226, 4.957232, 4.895937, 4.829232, 4.729953, 4.614307, 4.554397, 4.517623, 4.491737, 4.471574, 4.454675, 4.439754, 4.426087, 4.413242,
   4.400947, 4.389026, 4.37736, 4.365867, 4.354489, 4.354489, 0 };
   TGraph *graph = new TGraph(200,Total_Fit2_fx1,Total_Fit2_fy1);
   graph->SetName("Total_Fit2");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(5);
   
   TH1F *Graph_Total_Fit21 = new TH1F("Graph_Total_Fit21","",200,5047.988,5552.012);
   Graph_Total_Fit21->SetMinimum(0);
   Graph_Total_Fit21->SetMaximum(23.49324);
   Graph_Total_Fit21->SetDirectory(nullptr);
   Graph_Total_Fit21->SetStats(0);
   Graph_Total_Fit21->SetLineWidth(2);
   Graph_Total_Fit21->GetXaxis()->SetNdivisions(505);
   Graph_Total_Fit21->GetXaxis()->SetLabelFont(132);
   Graph_Total_Fit21->GetXaxis()->SetLabelSize(0.06);
   Graph_Total_Fit21->GetXaxis()->SetTitleSize(0.072);
   Graph_Total_Fit21->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit21->GetXaxis()->SetTitleFont(132);
   Graph_Total_Fit21->GetYaxis()->SetLabelFont(132);
   Graph_Total_Fit21->GetYaxis()->SetLabelSize(0.06);
   Graph_Total_Fit21->GetYaxis()->SetTitleSize(0.072);
   Graph_Total_Fit21->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit21->GetYaxis()->SetTitleFont(132);
   Graph_Total_Fit21->GetZaxis()->SetLabelFont(132);
   Graph_Total_Fit21->GetZaxis()->SetLabelSize(0.06);
   Graph_Total_Fit21->GetZaxis()->SetTitleSize(0.072);
   Graph_Total_Fit21->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total_Fit21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total_Fit21);
   
   graph->Draw("f");
   
   Double_t Total_Fit_fx2[100] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5240,
   5245, 5247.5, 5250, 5252.5, 5253.75, 5255, 5256.25, 5257.5, 5258.125, 5258.75, 5260, 5261.25, 5262.5, 5263.75, 5265, 5266.25,
   5267.5, 5270, 5271.25, 5272.5, 5273.75, 5274.375, 5275, 5275.625, 5276.25, 5276.875, 5277.5, 5278.125, 5278.75, 5279.375, 5280, 5280.625,
   5281.25, 5281.875, 5282.5, 5283.125, 5283.75, 5284.375, 5285, 5285.625, 5286.25, 5287.5, 5288.75, 5290, 5291.25, 5292.5, 5293.75, 5295,
   5296.25, 5297.5, 5298.75, 5300, 5301.25, 5302.5, 5303.75, 5305, 5306.25, 5307.5, 5310, 5312.5, 5315, 5320, 5330, 5340,
   5350, 5360, 5370, 5380, 5390, 5400, 5410, 5420, 5430, 5440, 5450, 5460, 5470, 5480, 5490, 5500,
   5500, 5510, 5510.01 };
   Double_t Total_Fit_fy2[100] = { 0, 4.564306, 4.564306, 4.573961, 4.583773, 4.593787, 4.60407, 4.614714, 4.625859, 4.637717, 4.650624, 4.665148, 4.682291, 4.703982, 4.734326, 4.783385, 4.881693,
   4.979268, 5.054955, 5.162551, 5.323706, 5.436535, 5.582181, 5.774932, 6.03781, 6.206793, 6.407154, 6.872509, 7.423509, 8.063641, 8.792853, 9.606736, 10.49587,
   11.44544, 13.43984, 14.42993, 15.37312, 16.23583, 16.62666, 16.98523, 17.30787, 17.59125, 17.83236, 18.02863, 18.17792, 18.2786, 18.32958, 18.3303, 18.28075,
   18.18149, 18.03362, 17.83876, 17.59904, 17.31703, 16.99574, 16.6385, 16.24898, 15.83106, 14.92639, 13.95796, 12.95896, 11.96049, 10.99007, 10.07055, 9.219517,
   8.449072, 7.76608, 7.172689, 6.672213, 6.289697, 5.999453, 5.775776, 5.601006, 5.462757, 5.352185, 5.190065, 5.080726, 5.004868, 4.91201, 4.833953, 4.808879,
   4.802145, 4.802976, 4.807343, 4.813524, 4.820706, 4.828472, 4.836598, 4.844953, 4.853459, 4.862068, 4.870749, 4.879481, 4.888251, 4.897048, 4.905865, 4.914698,
   4.914698, 4.914698, 0 };
   graph = new TGraph(100,Total_Fit_fx2,Total_Fit_fy2);
   graph->SetName("Total_Fit");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(5);
   
   TH1F *Graph_Total_Fit2 = new TH1F("Graph_Total_Fit2","Projection of ",100,5047.988,5552.012);
   Graph_Total_Fit2->SetMinimum(0);
   Graph_Total_Fit2->SetMaximum(20.16333);
   Graph_Total_Fit2->SetDirectory(nullptr);
   Graph_Total_Fit2->SetStats(0);
   Graph_Total_Fit2->SetLineWidth(2);
   Graph_Total_Fit2->GetXaxis()->SetNdivisions(505);
   Graph_Total_Fit2->GetXaxis()->SetLabelFont(132);
   Graph_Total_Fit2->GetXaxis()->SetLabelSize(0.06);
   Graph_Total_Fit2->GetXaxis()->SetTitleSize(0.072);
   Graph_Total_Fit2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit2->GetXaxis()->SetTitleFont(132);
   Graph_Total_Fit2->GetYaxis()->SetLabelFont(132);
   Graph_Total_Fit2->GetYaxis()->SetLabelSize(0.06);
   Graph_Total_Fit2->GetYaxis()->SetTitleSize(0.072);
   Graph_Total_Fit2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit2->GetYaxis()->SetTitleFont(132);
   Graph_Total_Fit2->GetZaxis()->SetLabelFont(132);
   Graph_Total_Fit2->GetZaxis()->SetLabelSize(0.06);
   Graph_Total_Fit2->GetZaxis()->SetTitleSize(0.072);
   Graph_Total_Fit2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total_Fit2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total_Fit2);
   
   graph->Draw("l");
   
   Double_t signal_bkg_odd_fx3[46] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5240,
   5250, 5260, 5270, 5280, 5290, 5300, 5310, 5320, 5330, 5340, 5350, 5360, 5370, 5380, 5390, 5400,
   5410, 5420, 5430, 5440, 5450, 5460, 5470, 5480, 5490, 5500, 5500, 5510, 5510.01 };
   Double_t signal_bkg_odd_fy3[46] = { 0, 4.558411, 4.558411, 4.567309, 4.576207, 4.585105, 4.594003, 4.602901, 4.6118, 4.620698, 4.629596, 4.638494, 4.647392, 4.65629, 4.665189, 4.674087, 4.682985,
   4.691883, 4.700781, 4.709679, 4.718577, 4.727476, 4.736374, 4.745272, 4.75417, 4.763068, 4.771966, 4.780864, 4.789763, 4.798661, 4.807559, 4.816457, 4.825355,
   4.834253, 4.843151, 4.85205, 4.860948, 4.869846, 4.878744, 4.887642, 4.89654, 4.905439, 4.914337, 4.914337, 4.914337, 0 };
   graph = new TGraph(46,signal_bkg_odd_fx3,signal_bkg_odd_fy3);
   graph->SetName("signal_bkg_odd");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(5);
   
   TH1F *Graph_signal_bkg_odd3 = new TH1F("Graph_signal_bkg_odd3","Projection of ",100,5047.988,5552.012);
   Graph_signal_bkg_odd3->SetMinimum(0);
   Graph_signal_bkg_odd3->SetMaximum(5.40577);
   Graph_signal_bkg_odd3->SetDirectory(nullptr);
   Graph_signal_bkg_odd3->SetStats(0);
   Graph_signal_bkg_odd3->SetLineWidth(2);
   Graph_signal_bkg_odd3->GetXaxis()->SetNdivisions(505);
   Graph_signal_bkg_odd3->GetXaxis()->SetLabelFont(132);
   Graph_signal_bkg_odd3->GetXaxis()->SetLabelSize(0.06);
   Graph_signal_bkg_odd3->GetXaxis()->SetTitleSize(0.072);
   Graph_signal_bkg_odd3->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal_bkg_odd3->GetXaxis()->SetTitleFont(132);
   Graph_signal_bkg_odd3->GetYaxis()->SetLabelFont(132);
   Graph_signal_bkg_odd3->GetYaxis()->SetLabelSize(0.06);
   Graph_signal_bkg_odd3->GetYaxis()->SetTitleSize(0.072);
   Graph_signal_bkg_odd3->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal_bkg_odd3->GetYaxis()->SetTitleFont(132);
   Graph_signal_bkg_odd3->GetZaxis()->SetLabelFont(132);
   Graph_signal_bkg_odd3->GetZaxis()->SetLabelSize(0.06);
   Graph_signal_bkg_odd3->GetZaxis()->SetTitleSize(0.072);
   Graph_signal_bkg_odd3->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal_bkg_odd3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal_bkg_odd3);
   
   graph->Draw("l");
   
   Double_t signal_pdf_LL_fx4[100] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5240,
   5245, 5247.5, 5250, 5252.5, 5253.75, 5255, 5256.25, 5257.5, 5258.125, 5258.75, 5260, 5261.25, 5262.5, 5263.75, 5265, 5266.25,
   5267.5, 5270, 5271.25, 5272.5, 5273.75, 5274.375, 5275, 5275.625, 5276.25, 5276.875, 5277.5, 5278.125, 5278.75, 5279.375, 5280, 5280.625,
   5281.25, 5281.875, 5282.5, 5283.125, 5283.75, 5284.375, 5285, 5285.625, 5286.25, 5287.5, 5288.75, 5290, 5291.25, 5292.5, 5293.75, 5295,
   5296.25, 5297.5, 5298.75, 5300, 5301.25, 5302.5, 5303.75, 5305, 5306.25, 5307.5, 5310, 5312.5, 5315, 5320, 5330, 5340,
   5350, 5360, 5370, 5380, 5390, 5400, 5410, 5420, 5430, 5440, 5450, 5460, 5470, 5480, 5490, 5500,
   5500, 5510, 5510.01 };
   Double_t signal_pdf_LL_fy4[100] = { 0, 0.005895722, 0.005895722, 0.006652357, 0.007565527, 0.008681738, 0.01006619, 0.01181256, 0.01405945, 0.01701886, 0.02102857, 0.02665361, 0.03489839, 0.04769192, 0.06913768, 0.1092981, 0.1987084,
   0.2918345, 0.3652968, 0.470668, 0.6295988, 0.741315, 0.8858489, 1.077487, 1.339253, 1.507681, 1.707485, 2.171728, 2.721616, 3.360635, 4.088735, 4.901506, 5.789528,
   6.737981, 8.73016, 9.719143, 10.66122, 11.52281, 11.91309, 12.2711, 12.59319, 12.87601, 13.11657, 13.31227, 13.46101, 13.56114, 13.61156, 13.61172, 13.56162,
   13.4618, 13.31337, 13.11796, 12.87768, 12.59512, 12.27327, 11.91548, 11.5254, 11.10692, 10.20114, 9.231598, 8.231484, 7.2319, 6.260366, 5.339739, 4.487593,
   3.716035, 3.031931, 2.437428, 1.935839, 1.552211, 1.260855, 1.036066, 0.8601828, 0.7208221, 0.6091378, 0.4447934, 0.3332299, 0.2551471, 0.1578397, 0.0708848, 0.03691263,
   0.02128031, 0.01321374, 0.008682581, 0.005965201, 0.004248527, 0.003117093, 0.002344673, 0.001801455, 0.001409602, 0.001120658, 0.0009034668, 0.0007374261, 0.0006085684, 0.0005072153, 0.0004265275, 0.0003615866,
   0.0003615866, 0.0003615866, 0 };
   graph = new TGraph(100,signal_pdf_LL_fx4,signal_pdf_LL_fy4);
   graph->SetName("signal_pdf_LL");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(5);
   
   TH1F *Graph_signal_pdf_LL4 = new TH1F("Graph_signal_pdf_LL4","Projection of ",100,5047.988,5552.012);
   Graph_signal_pdf_LL4->SetMinimum(0);
   Graph_signal_pdf_LL4->SetMaximum(14.9729);
   Graph_signal_pdf_LL4->SetDirectory(nullptr);
   Graph_signal_pdf_LL4->SetStats(0);
   Graph_signal_pdf_LL4->SetLineWidth(2);
   Graph_signal_pdf_LL4->GetXaxis()->SetNdivisions(505);
   Graph_signal_pdf_LL4->GetXaxis()->SetLabelFont(132);
   Graph_signal_pdf_LL4->GetXaxis()->SetLabelSize(0.06);
   Graph_signal_pdf_LL4->GetXaxis()->SetTitleSize(0.072);
   Graph_signal_pdf_LL4->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal_pdf_LL4->GetXaxis()->SetTitleFont(132);
   Graph_signal_pdf_LL4->GetYaxis()->SetLabelFont(132);
   Graph_signal_pdf_LL4->GetYaxis()->SetLabelSize(0.06);
   Graph_signal_pdf_LL4->GetYaxis()->SetTitleSize(0.072);
   Graph_signal_pdf_LL4->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal_pdf_LL4->GetYaxis()->SetTitleFont(132);
   Graph_signal_pdf_LL4->GetZaxis()->SetLabelFont(132);
   Graph_signal_pdf_LL4->GetZaxis()->SetLabelSize(0.06);
   Graph_signal_pdf_LL4->GetZaxis()->SetTitleSize(0.072);
   Graph_signal_pdf_LL4->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal_pdf_LL4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal_pdf_LL4);
   
   graph->Draw("l");
   
   Double_t data2_fx3002[40] = { 5105, 5115, 5125, 5135, 5145, 5155, 5165, 5175, 5185, 5195, 5205, 5215, 5225, 5235, 5245, 5255, 5265,
   5275, 5285, 5295, 5305, 5315, 5325, 5335, 5345, 5355, 5365, 5375, 5385, 5395, 5405, 5415, 5425,
   5435, 5445, 5455, 5465, 5475, 5485, 5495 };
   Double_t data2_fy3002[40] = { 1, 4, 3, 5, 5, 3, 3, 6, 6, 5, 7, 4, 1, 6, 9, 3, 10,
   12, 20, 11, 5, 8, 9, 4, 4, 5, 2, 5, 5, 6, 6, 2, 4,
   5, 1, 7, 3, 6, 7, 8 };
   Double_t data2_felx3002[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data2_fely3002[40] = { 0.8272462, 1.914339, 1.632705, 2.159691, 2.159691, 1.632705, 1.632705, 2.379931, 2.379931, 2.159691, 2.58147, 1.914339, 0.8272462, 2.379931, 2.943461, 1.632705, 3.108694,
   3.415266, 4.434448, 3.265579, 2.159691, 2.768386, 2.943461, 1.914339, 1.914339, 2.159691, 1.291815, 2.159691, 2.159691, 2.379931, 2.379931, 1.291815, 1.914339,
   2.159691, 0.8272462, 2.58147, 1.632705, 2.379931, 2.58147, 2.768386 };
   Double_t data2_fehx3002[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data2_fehy3002[40] = { 2.299527, 3.162753, 2.918186, 3.382473, 3.382473, 2.918186, 2.918186, 3.583642, 3.583642, 3.382473, 3.770281, 3.162753, 2.299527, 3.583642, 4.110204, 2.918186, 4.26695,
   4.559819, 5.546519, 4.416521, 3.382473, 3.945142, 4.110204, 3.162753, 3.162753, 3.382473, 2.63786, 3.382473, 3.382473, 3.583642, 3.583642, 2.63786, 3.162753,
   3.382473, 2.299527, 3.770281, 2.918186, 3.583642, 3.770281, 3.945142 };
   grae = new TGraphAsymmErrors(40,data2_fx3002,data2_fy3002,data2_felx3002,data2_fehx3002,data2_fely3002,data2_fehy3002);
   grae->SetName("data2");
   grae->SetTitle("Histogram of signal_odd_plot__Bu_DTF_L0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data23002 = new TH1F("Graph_data23002","Histogram of signal_odd_plot__Bu_DTF_L0_M",100,5066,5534);
   Graph_data23002->SetMinimum(0.1554784);
   Graph_data23002->SetMaximum(28.0839);
   Graph_data23002->SetDirectory(nullptr);
   Graph_data23002->SetStats(0);
   Graph_data23002->SetLineWidth(2);
   Graph_data23002->GetXaxis()->SetNdivisions(505);
   Graph_data23002->GetXaxis()->SetLabelFont(132);
   Graph_data23002->GetXaxis()->SetLabelSize(0.06);
   Graph_data23002->GetXaxis()->SetTitleSize(0.072);
   Graph_data23002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data23002->GetXaxis()->SetTitleFont(132);
   Graph_data23002->GetYaxis()->SetLabelFont(132);
   Graph_data23002->GetYaxis()->SetLabelSize(0.06);
   Graph_data23002->GetYaxis()->SetTitleSize(0.072);
   Graph_data23002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data23002->GetYaxis()->SetTitleFont(132);
   Graph_data23002->GetZaxis()->SetLabelFont(132);
   Graph_data23002->GetZaxis()->SetLabelSize(0.06);
   Graph_data23002->GetZaxis()->SetTitleSize(0.072);
   Graph_data23002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data23002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data23002);
   
   grae->Draw("p");
   
   TH1D *frame_Bu_DTF_L0_M_5b713b3cd380__2 = new TH1D("frame_Bu_DTF_L0_M_5b713b3cd380__2","",40,5100,5500);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->SetBinContent(1,26.82385);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->SetMinimum(0);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->SetMaximum(32.18861);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->SetEntries(1);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->SetDirectory(nullptr);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->SetStats(0);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->SetLineWidth(2);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetXaxis()->SetTitle("#it{m}(#it{#bar{#Lambda}}#it{p#bar{p}p}) [MeV/#it{c}^{2}]");
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetXaxis()->SetNdivisions(505);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetXaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetXaxis()->SetLabelOffset(0.01);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetXaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetXaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetXaxis()->SetTitleOffset(1);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetXaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetYaxis()->SetTitle("Candidates / (10.0 MeV/#it{c}^{2})");
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetYaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetYaxis()->SetLabelOffset(0.01);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetYaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetYaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetYaxis()->SetTitleOffset(0.8);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetYaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetZaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetZaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetZaxis()->SetTitleSize(0.072);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetZaxis()->SetTitleOffset(1.2);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->GetZaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5b713b3cd380__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.65,0.9,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total_Fit2","Total Fit","lf");

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_pdf_LL","#it{B}^{#plus}#rightarrow#it{#bar{#Lambda}p#bar{p}p}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_bkg_odd","Background","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.25,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.85,"5.4 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   leg = new TLegend(0.6,0.65,0.9,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total_Fit2","Total Fit","lf");

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_pdf_LL","#it{B}^{#plus}#rightarrow#it{#bar{#Lambda}p#bar{p}p}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_bkg_odd","Background","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas->Modified();
   canvas->SetSelected(canvas);
}


==> figs/Fig5b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig5b()
{
//=========Macro generated from canvas: canvas/
//=========  (Tue Aug 19 22:19:29 2025) by ROOT version 6.32.02
   TCanvas *canvas = new TCanvas("canvas", "",1,1,400,276);
   gStyle->SetOptStat(0);
   canvas->SetHighLightColor(2);
   canvas->Range(5030.864,-6.474318,5524.691,33.99017);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.05);
   canvas->SetTopMargin(0.01);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   TH1D *frame_Bu_DTF_L0_M_5b713bb0c300__3 = new TH1D("frame_Bu_DTF_L0_M_5b713bb0c300__3","",40,5100,5500);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->SetBinContent(1,27.98794);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->SetMinimum(0);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->SetMaximum(33.58553);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->SetEntries(1);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->SetDirectory(nullptr);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->SetStats(0);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->SetLineWidth(2);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetXaxis()->SetTitle("#it{m}(#it{#Lambda}#it{#bar{p}p#bar{p}}) [MeV/#it{c}^{2}]");
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetXaxis()->SetNdivisions(505);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetXaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetXaxis()->SetLabelOffset(0.01);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetXaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetXaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetXaxis()->SetTitleOffset(1);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetXaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetYaxis()->SetTitle("Candidates / (10.0 MeV/#it{c}^{2})");
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetYaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetYaxis()->SetLabelOffset(0.01);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetYaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetYaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetYaxis()->SetTitleOffset(0.8);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetYaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetZaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetZaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetZaxis()->SetTitleSize(0.072);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetZaxis()->SetTitleOffset(1.2);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->GetZaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5b713bb0c300__3->Draw("FUNC");
   
   Double_t data_fx3003[40] = { 5105, 5115, 5125, 5135, 5145, 5155, 5165, 5175, 5185, 5195, 5205, 5215, 5225, 5235, 5245, 5255, 5265,
   5275, 5285, 5295, 5305, 5315, 5325, 5335, 5345, 5355, 5365, 5375, 5385, 5395, 5405, 5415, 5425,
   5435, 5445, 5455, 5465, 5475, 5485, 5495 };
   Double_t data_fy3003[40] = { 2, 4, 4, 5, 3, 2, 3, 7, 1, 5, 9, 2, 7, 5, 7, 4, 15,
   14, 21, 5, 6, 4, 5, 4, 3, 4, 3, 1, 8, 2, 1, 3, 4,
   5, 6, 5, 4, 6, 6, 8 };
   Double_t data_felx3003[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data_fely3003[40] = { 1.291815, 1.914339, 1.914339, 2.159691, 1.632705, 1.291815, 1.632705, 2.58147, 0.8272462, 2.159691, 2.943461, 1.291815, 2.58147, 2.159691, 2.58147, 1.914339, 3.82938,
   3.6965, 4.545807, 2.159691, 2.379931, 1.914339, 2.159691, 1.914339, 1.632705, 1.914339, 1.632705, 0.8272462, 2.768386, 1.291815, 0.8272462, 1.632705, 1.914339,
   2.159691, 2.379931, 2.159691, 1.914339, 2.379931, 2.379931, 2.768386 };
   Double_t data_fehx3003[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data_fehy3003[40] = { 2.63786, 3.162753, 3.162753, 3.382473, 2.918186, 2.63786, 2.918186, 3.770281, 2.299527, 3.382473, 4.110204, 2.63786, 3.770281, 3.382473, 3.770281, 3.162753, 4.958738,
   4.830381, 5.655182, 3.382473, 3.583642, 3.162753, 3.382473, 3.162753, 2.918186, 3.162753, 2.918186, 2.299527, 3.945142, 2.63786, 2.299527, 2.918186, 3.162753,
   3.382473, 3.583642, 3.382473, 3.162753, 3.583642, 3.583642, 3.945142 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,data_fx3003,data_fy3003,data_felx3003,data_fehx3003,data_fely3003,data_fehy3003);
   grae->SetName("data");
   grae->SetTitle("Histogram of signal_even_plot__Bu_DTF_L0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data3003 = new TH1F("Graph_data3003","Histogram of signal_even_plot__Bu_DTF_L0_M",100,5066,5534);
   Graph_data3003->SetMinimum(0.1554784);
   Graph_data3003->SetMaximum(29.30342);
   Graph_data3003->SetDirectory(nullptr);
   Graph_data3003->SetStats(0);
   Graph_data3003->SetLineWidth(2);
   Graph_data3003->GetXaxis()->SetNdivisions(505);
   Graph_data3003->GetXaxis()->SetLabelFont(132);
   Graph_data3003->GetXaxis()->SetLabelSize(0.06);
   Graph_data3003->GetXaxis()->SetTitleSize(0.072);
   Graph_data3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3003->GetXaxis()->SetTitleFont(132);
   Graph_data3003->GetYaxis()->SetLabelFont(132);
   Graph_data3003->GetYaxis()->SetLabelSize(0.06);
   Graph_data3003->GetYaxis()->SetTitleSize(0.072);
   Graph_data3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3003->GetYaxis()->SetTitleFont(132);
   Graph_data3003->GetZaxis()->SetLabelFont(132);
   Graph_data3003->GetZaxis()->SetLabelSize(0.06);
   Graph_data3003->GetZaxis()->SetTitleSize(0.072);
   Graph_data3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3003);
   
   grae->Draw("p");
   
   Double_t Total_Fit2_fx5[200] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5240,
   5245, 5247.5, 5250, 5252.5, 5253.75, 5255, 5256.25, 5257.5, 5258.125, 5258.75, 5260, 5261.25, 5262.5, 5263.75, 5265, 5266.25,
   5267.5, 5270, 5271.25, 5272.5, 5273.75, 5274.375, 5275, 5275.625, 5276.25, 5276.875, 5277.5, 5278.125, 5278.75, 5279.375, 5280, 5280.625,
   5281.25, 5281.875, 5282.5, 5283.125, 5283.75, 5284.375, 5285, 5285.625, 5286.25, 5287.5, 5288.75, 5290, 5291.25, 5292.5, 5293.75, 5295,
   5296.25, 5297.5, 5298.75, 5300, 5301.25, 5302.5, 5303.75, 5305, 5306.25, 5307.5, 5310, 5312.5, 5315, 5320, 5330, 5340,
   5350, 5360, 5370, 5380, 5390, 5400, 5410, 5420, 5430, 5440, 5450, 5460, 5470, 5480, 5490, 5500,
   5500, 5510, 5510.01, 5510.01, 5510, 5500, 5500, 5490, 5480, 5470, 5460, 5450, 5440, 5430, 5420, 5410,
   5400, 5390, 5380, 5370, 5360, 5350, 5340, 5330, 5320, 5315, 5312.5, 5310, 5307.5, 5306.25, 5305, 5303.75,
   5302.5, 5301.25, 5300, 5298.75, 5297.5, 5296.25, 5295, 5293.75, 5292.5, 5291.25, 5290, 5288.75, 5287.5, 5286.25, 5285.625, 5285,
   5284.375, 5283.75, 5283.125, 5282.5, 5281.875, 5281.25, 5280.625, 5280, 5279.375, 5278.75, 5278.125, 5277.5, 5276.875, 5276.25, 5275.625, 5275,
   5274.375, 5273.75, 5272.5, 5271.25, 5270, 5267.5, 5266.25, 5265, 5263.75, 5262.5, 5261.25, 5260, 5258.75, 5258.125, 5257.5, 5256.25,
   5255, 5253.75, 5252.5, 5250, 5247.5, 5245, 5240, 5230, 5220, 5210, 5200, 5190, 5180, 5170, 5160, 5150,
   5140, 5130, 5120, 5110, 5100, 5090, 5089.99 };
   Double_t Total_Fit2_fy5[200] = { 0, 4.356038, 4.356038, 4.363555, 4.371274, 4.379236, 4.387494, 4.396128, 4.405252, 4.41504, 4.425769, 4.437903, 4.452267, 4.470454, 4.495925, 4.537649, 4.628401,
   4.738241, 4.836205, 5.011998, 5.300866, 5.511711, 5.811462, 6.188792, 6.697845, 7.00125, 7.343452, 8.102395, 8.938884, 9.83805, 10.80602, 11.84408, 12.94984,
   14.08638, 16.46528, 17.67069, 18.85174, 19.96827, 20.49151, 20.96825, 21.40685, 21.79523, 22.127, 22.39649, 22.59898, 22.7308, 22.78955, 22.77406, 22.68457,
   22.5226, 22.29103, 21.99397, 21.63667, 21.22537, 20.76909, 20.26927, 19.74332, 19.18612, 18.0342, 16.85625, 15.69067, 14.53901, 13.42232, 12.3426, 11.30133,
   10.32086, 9.38678, 8.510492, 7.717132, 7.061306, 6.534265, 6.110605, 5.795109, 5.536942, 5.346004, 5.066078, 4.883327, 4.779609, 4.664128, 4.587175, 4.567137,
   4.563419, 4.566001, 4.571472, 4.578437, 4.586252, 4.594592, 4.603279, 4.612215, 4.621336, 4.630606, 4.639998, 4.649497, 4.659089, 4.668766, 4.678521, 4.68835,
   4.68835, 4.68835, 0, 0, 4.243136, 4.243136, 4.243136, 4.236938, 4.230702, 4.224434, 4.218142, 4.21184, 4.205546, 4.19929, 4.193115, 4.187093,
   4.181336, 4.176033, 4.171515, 4.168384, 4.167814, 4.17226, 4.187322, 4.22707, 4.328366, 4.422367, 4.48919, 4.551839, 4.635325, 4.692078, 4.743484, 4.819219,
   4.89614, 5.018515, 5.218416, 5.544527, 5.995456, 6.588931, 7.331556, 8.193565, 9.170231, 10.22376, 11.30503, 12.37357, 13.36137, 14.23264, 14.6101, 14.95531,
   15.25447, 15.5168, 15.73625, 15.91518, 16.05403, 16.15332, 16.21352, 16.23505, 16.2182, 16.16318, 16.07012, 15.93904, 15.76994, 15.56285, 15.31786, 15.03529,
   14.71055, 14.36018, 13.54825, 12.62091, 11.61306, 9.533636, 8.547524, 7.665743, 6.88453, 6.22253, 5.690903, 5.295884, 5.014813, 4.909266, 4.835076, 4.75683,
   4.703658, 4.678226, 4.637265, 4.566739, 4.502892, 4.432561, 4.326095, 4.200764, 4.136522, 4.097871, 4.071282, 4.051039, 4.034424, 4.020016, 4.007015, 3.994943,
   3.983501, 3.972492, 3.961786, 3.951292, 3.940944, 3.940944, 0 };
   TGraph *graph = new TGraph(200,Total_Fit2_fx5,Total_Fit2_fy5);
   graph->SetName("Total_Fit2");
   graph->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(5);
   
   TH1F *Graph_Total_Fit25 = new TH1F("Graph_Total_Fit25","",200,5047.988,5552.012);
   Graph_Total_Fit25->SetMinimum(0);
   Graph_Total_Fit25->SetMaximum(25.0685);
   Graph_Total_Fit25->SetDirectory(nullptr);
   Graph_Total_Fit25->SetStats(0);
   Graph_Total_Fit25->SetLineWidth(2);
   Graph_Total_Fit25->GetXaxis()->SetNdivisions(505);
   Graph_Total_Fit25->GetXaxis()->SetLabelFont(132);
   Graph_Total_Fit25->GetXaxis()->SetLabelSize(0.06);
   Graph_Total_Fit25->GetXaxis()->SetTitleSize(0.072);
   Graph_Total_Fit25->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit25->GetXaxis()->SetTitleFont(132);
   Graph_Total_Fit25->GetYaxis()->SetLabelFont(132);
   Graph_Total_Fit25->GetYaxis()->SetLabelSize(0.06);
   Graph_Total_Fit25->GetYaxis()->SetTitleSize(0.072);
   Graph_Total_Fit25->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit25->GetYaxis()->SetTitleFont(132);
   Graph_Total_Fit25->GetZaxis()->SetLabelFont(132);
   Graph_Total_Fit25->GetZaxis()->SetLabelSize(0.06);
   Graph_Total_Fit25->GetZaxis()->SetTitleSize(0.072);
   Graph_Total_Fit25->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total_Fit25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total_Fit25);
   
   graph->Draw("f");
   
   Double_t Total_Fit_fx6[100] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5240,
   5245, 5247.5, 5250, 5252.5, 5253.75, 5255, 5256.25, 5257.5, 5258.125, 5258.75, 5260, 5261.25, 5262.5, 5263.75, 5265, 5266.25,
   5267.5, 5270, 5271.25, 5272.5, 5273.75, 5274.375, 5275, 5275.625, 5276.25, 5276.875, 5277.5, 5278.125, 5278.75, 5279.375, 5280, 5280.625,
   5281.25, 5281.875, 5282.5, 5283.125, 5283.75, 5284.375, 5285, 5285.625, 5286.25, 5287.5, 5288.75, 5290, 5291.25, 5292.5, 5293.75, 5295,
   5296.25, 5297.5, 5298.75, 5300, 5301.25, 5302.5, 5303.75, 5305, 5306.25, 5307.5, 5310, 5312.5, 5315, 5320, 5330, 5340,
   5350, 5360, 5370, 5380, 5390, 5400, 5410, 5420, 5430, 5440, 5450, 5460, 5470, 5480, 5490, 5500,
   5500, 5510, 5510.01 };
   Double_t Total_Fit_fy6[100] = { 0, 4.148491, 4.148491, 4.157423, 4.16653, 4.175864, 4.185497, 4.195536, 4.206134, 4.217528, 4.230097, 4.244471, 4.261774, 4.284163, 4.316224, 4.369207, 4.477248,
   4.585401, 4.669548, 4.789369, 4.969066, 5.094969, 5.25756, 5.472811, 5.76646, 5.955258, 6.179133, 6.69914, 7.314893, 8.03029, 8.845273, 9.754914, 10.74868,
   11.81001, 14.03917, 15.1458, 16.2, 17.16422, 17.60103, 18.00177, 18.36236, 18.67904, 18.94847, 19.16776, 19.33455, 19.44699, 19.50387, 19.50456, 19.44905,
   19.33796, 19.17253, 18.95457, 18.68646, 18.37108, 18.01178, 17.61229, 17.17671, 16.70938, 15.69779, 14.61491, 13.49785, 12.38138, 11.29628, 10.26808, 9.316441,
   8.454896, 7.691118, 7.027509, 6.467774, 6.039911, 5.715202, 5.464912, 5.269296, 5.11451, 4.990664, 4.808958, 4.686258, 4.600988, 4.496247, 4.407122, 4.377229,
   4.367839, 4.366907, 4.369928, 4.374976, 4.381143, 4.387964, 4.395186, 4.402665, 4.410313, 4.418076, 4.425919, 4.433819, 4.441761, 4.449734, 4.45773, 4.465743,
   4.465743, 4.465743, 0 };
   graph = new TGraph(100,Total_Fit_fx6,Total_Fit_fy6);
   graph->SetName("Total_Fit");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(5);
   
   TH1F *Graph_Total_Fit6 = new TH1F("Graph_Total_Fit6","Projection of ",100,5047.988,5552.012);
   Graph_Total_Fit6->SetMinimum(0);
   Graph_Total_Fit6->SetMaximum(21.45501);
   Graph_Total_Fit6->SetDirectory(nullptr);
   Graph_Total_Fit6->SetStats(0);
   Graph_Total_Fit6->SetLineWidth(2);
   Graph_Total_Fit6->GetXaxis()->SetNdivisions(505);
   Graph_Total_Fit6->GetXaxis()->SetLabelFont(132);
   Graph_Total_Fit6->GetXaxis()->SetLabelSize(0.06);
   Graph_Total_Fit6->GetXaxis()->SetTitleSize(0.072);
   Graph_Total_Fit6->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit6->GetXaxis()->SetTitleFont(132);
   Graph_Total_Fit6->GetYaxis()->SetLabelFont(132);
   Graph_Total_Fit6->GetYaxis()->SetLabelSize(0.06);
   Graph_Total_Fit6->GetYaxis()->SetTitleSize(0.072);
   Graph_Total_Fit6->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total_Fit6->GetYaxis()->SetTitleFont(132);
   Graph_Total_Fit6->GetZaxis()->SetLabelFont(132);
   Graph_Total_Fit6->GetZaxis()->SetLabelSize(0.06);
   Graph_Total_Fit6->GetZaxis()->SetTitleSize(0.072);
   Graph_Total_Fit6->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total_Fit6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total_Fit6);
   
   graph->Draw("l");
   
   Double_t signal_bkg_even_fx7[46] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5240,
   5250, 5260, 5270, 5280, 5290, 5300, 5310, 5320, 5330, 5340, 5350, 5360, 5370, 5380, 5390, 5400,
   5410, 5420, 5430, 5440, 5450, 5460, 5470, 5480, 5490, 5500, 5500, 5510, 5510.01 };
   Double_t signal_bkg_even_fy7[46] = { 0, 4.1419, 4.1419, 4.149986, 4.158072, 4.166158, 4.174244, 4.18233, 4.190416, 4.198502, 4.206588, 4.214674, 4.22276, 4.230846, 4.238932, 4.247018, 4.255104,
   4.26319, 4.271276, 4.279362, 4.287448, 4.295534, 4.303619, 4.311705, 4.319791, 4.327877, 4.335963, 4.344049, 4.352135, 4.360221, 4.368307, 4.376393, 4.384479,
   4.392565, 4.400651, 4.408737, 4.416823, 4.424909, 4.432995, 4.441081, 4.449167, 4.457253, 4.465339, 4.465339, 4.465339, 0 };
   graph = new TGraph(46,signal_bkg_even_fx7,signal_bkg_even_fy7);
   graph->SetName("signal_bkg_even");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(5);
   
   TH1F *Graph_signal_bkg_even7 = new TH1F("Graph_signal_bkg_even7","Projection of ",100,5047.988,5552.012);
   Graph_signal_bkg_even7->SetMinimum(0);
   Graph_signal_bkg_even7->SetMaximum(4.911873);
   Graph_signal_bkg_even7->SetDirectory(nullptr);
   Graph_signal_bkg_even7->SetStats(0);
   Graph_signal_bkg_even7->SetLineWidth(2);
   Graph_signal_bkg_even7->GetXaxis()->SetNdivisions(505);
   Graph_signal_bkg_even7->GetXaxis()->SetLabelFont(132);
   Graph_signal_bkg_even7->GetXaxis()->SetLabelSize(0.06);
   Graph_signal_bkg_even7->GetXaxis()->SetTitleSize(0.072);
   Graph_signal_bkg_even7->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal_bkg_even7->GetXaxis()->SetTitleFont(132);
   Graph_signal_bkg_even7->GetYaxis()->SetLabelFont(132);
   Graph_signal_bkg_even7->GetYaxis()->SetLabelSize(0.06);
   Graph_signal_bkg_even7->GetYaxis()->SetTitleSize(0.072);
   Graph_signal_bkg_even7->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal_bkg_even7->GetYaxis()->SetTitleFont(132);
   Graph_signal_bkg_even7->GetZaxis()->SetLabelFont(132);
   Graph_signal_bkg_even7->GetZaxis()->SetLabelSize(0.06);
   Graph_signal_bkg_even7->GetZaxis()->SetTitleSize(0.072);
   Graph_signal_bkg_even7->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal_bkg_even7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal_bkg_even7);
   
   graph->Draw("l");
   
   Double_t signal_pdf_LL_fx8[100] = { 5089.99, 5090, 5100, 5110, 5120, 5130, 5140, 5150, 5160, 5170, 5180, 5190, 5200, 5210, 5220, 5230, 5240,
   5245, 5247.5, 5250, 5252.5, 5253.75, 5255, 5256.25, 5257.5, 5258.125, 5258.75, 5260, 5261.25, 5262.5, 5263.75, 5265, 5266.25,
   5267.5, 5270, 5271.25, 5272.5, 5273.75, 5274.375, 5275, 5275.625, 5276.25, 5276.875, 5277.5, 5278.125, 5278.75, 5279.375, 5280, 5280.625,
   5281.25, 5281.875, 5282.5, 5283.125, 5283.75, 5284.375, 5285, 5285.625, 5286.25, 5287.5, 5288.75, 5290, 5291.25, 5292.5, 5293.75, 5295,
   5296.25, 5297.5, 5298.75, 5300, 5301.25, 5302.5, 5303.75, 5305, 5306.25, 5307.5, 5310, 5312.5, 5315, 5320, 5330, 5340,
   5350, 5360, 5370, 5380, 5390, 5400, 5410, 5420, 5430, 5440, 5450, 5460, 5470, 5480, 5490, 5500,
   5500, 5510, 5510.01 };
   Double_t signal_pdf_LL_fy8[100] = { 0, 0.006591071, 0.006591071, 0.007436945, 0.008457815, 0.009705673, 0.01125341, 0.01320575, 0.01571764, 0.01902609, 0.0235087, 0.02979717, 0.03901435, 0.05331676, 0.07729187, 0.1221888, 0.2221444,
   0.3262538, 0.4083803, 0.5261792, 0.7038544, 0.8287466, 0.990327, 1.204568, 1.497206, 1.685498, 1.908868, 2.427864, 3.042607, 3.756993, 4.570965, 5.479596, 6.472352,
   7.532667, 9.759806, 10.86543, 11.91861, 12.88183, 13.31813, 13.71837, 14.07845, 14.39462, 14.66355, 14.88234, 15.04861, 15.16056, 15.21693, 15.21711, 15.16109,
   15.0495, 14.88357, 14.6651, 14.39649, 14.0806, 13.72079, 13.3208, 12.88471, 12.41688, 11.40427, 10.32038, 9.202315, 8.084839, 6.998721, 5.969515, 5.016865,
   4.154309, 3.38952, 2.724901, 2.164155, 1.735281, 1.409562, 1.15826, 0.9616338, 0.8058368, 0.6809803, 0.4972528, 0.3725315, 0.2852394, 0.1764555, 0.07924504, 0.04126615,
   0.02379014, 0.01477219, 0.009706615, 0.006668744, 0.004749603, 0.003484726, 0.002621206, 0.002013921, 0.001575852, 0.001252829, 0.001010023, 0.0008243991, 0.0006803437, 0.0005670368, 0.0004768327, 0.0004042326,
   0.0004042326, 0.0004042326, 0 };
   graph = new TGraph(100,signal_pdf_LL_fx8,signal_pdf_LL_fy8);
   graph->SetName("signal_pdf_LL");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(5);
   
   TH1F *Graph_signal_pdf_LL8 = new TH1F("Graph_signal_pdf_LL8","Projection of ",100,5047.988,5552.012);
   Graph_signal_pdf_LL8->SetMinimum(0);
   Graph_signal_pdf_LL8->SetMaximum(16.73882);
   Graph_signal_pdf_LL8->SetDirectory(nullptr);
   Graph_signal_pdf_LL8->SetStats(0);
   Graph_signal_pdf_LL8->SetLineWidth(2);
   Graph_signal_pdf_LL8->GetXaxis()->SetNdivisions(505);
   Graph_signal_pdf_LL8->GetXaxis()->SetLabelFont(132);
   Graph_signal_pdf_LL8->GetXaxis()->SetLabelSize(0.06);
   Graph_signal_pdf_LL8->GetXaxis()->SetTitleSize(0.072);
   Graph_signal_pdf_LL8->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal_pdf_LL8->GetXaxis()->SetTitleFont(132);
   Graph_signal_pdf_LL8->GetYaxis()->SetLabelFont(132);
   Graph_signal_pdf_LL8->GetYaxis()->SetLabelSize(0.06);
   Graph_signal_pdf_LL8->GetYaxis()->SetTitleSize(0.072);
   Graph_signal_pdf_LL8->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal_pdf_LL8->GetYaxis()->SetTitleFont(132);
   Graph_signal_pdf_LL8->GetZaxis()->SetLabelFont(132);
   Graph_signal_pdf_LL8->GetZaxis()->SetLabelSize(0.06);
   Graph_signal_pdf_LL8->GetZaxis()->SetTitleSize(0.072);
   Graph_signal_pdf_LL8->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal_pdf_LL8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal_pdf_LL8);
   
   graph->Draw("l");
   
   Double_t data2_fx3004[40] = { 5105, 5115, 5125, 5135, 5145, 5155, 5165, 5175, 5185, 5195, 5205, 5215, 5225, 5235, 5245, 5255, 5265,
   5275, 5285, 5295, 5305, 5315, 5325, 5335, 5345, 5355, 5365, 5375, 5385, 5395, 5405, 5415, 5425,
   5435, 5445, 5455, 5465, 5475, 5485, 5495 };
   Double_t data2_fy3004[40] = { 2, 4, 4, 5, 3, 2, 3, 7, 1, 5, 9, 2, 7, 5, 7, 4, 15,
   14, 21, 5, 6, 4, 5, 4, 3, 4, 3, 1, 8, 2, 1, 3, 4,
   5, 6, 5, 4, 6, 6, 8 };
   Double_t data2_felx3004[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data2_fely3004[40] = { 1.291815, 1.914339, 1.914339, 2.159691, 1.632705, 1.291815, 1.632705, 2.58147, 0.8272462, 2.159691, 2.943461, 1.291815, 2.58147, 2.159691, 2.58147, 1.914339, 3.82938,
   3.6965, 4.545807, 2.159691, 2.379931, 1.914339, 2.159691, 1.914339, 1.632705, 1.914339, 1.632705, 0.8272462, 2.768386, 1.291815, 0.8272462, 1.632705, 1.914339,
   2.159691, 2.379931, 2.159691, 1.914339, 2.379931, 2.379931, 2.768386 };
   Double_t data2_fehx3004[40] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0 };
   Double_t data2_fehy3004[40] = { 2.63786, 3.162753, 3.162753, 3.382473, 2.918186, 2.63786, 2.918186, 3.770281, 2.299527, 3.382473, 4.110204, 2.63786, 3.770281, 3.382473, 3.770281, 3.162753, 4.958738,
   4.830381, 5.655182, 3.382473, 3.583642, 3.162753, 3.382473, 3.162753, 2.918186, 3.162753, 2.918186, 2.299527, 3.945142, 2.63786, 2.299527, 2.918186, 3.162753,
   3.382473, 3.583642, 3.382473, 3.162753, 3.583642, 3.583642, 3.945142 };
   grae = new TGraphAsymmErrors(40,data2_fx3004,data2_fy3004,data2_felx3004,data2_fehx3004,data2_fely3004,data2_fehy3004);
   grae->SetName("data2");
   grae->SetTitle("Histogram of signal_even_plot__Bu_DTF_L0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data23004 = new TH1F("Graph_data23004","Histogram of signal_even_plot__Bu_DTF_L0_M",100,5066,5534);
   Graph_data23004->SetMinimum(0.1554784);
   Graph_data23004->SetMaximum(29.30342);
   Graph_data23004->SetDirectory(nullptr);
   Graph_data23004->SetStats(0);
   Graph_data23004->SetLineWidth(2);
   Graph_data23004->GetXaxis()->SetNdivisions(505);
   Graph_data23004->GetXaxis()->SetLabelFont(132);
   Graph_data23004->GetXaxis()->SetLabelSize(0.06);
   Graph_data23004->GetXaxis()->SetTitleSize(0.072);
   Graph_data23004->GetXaxis()->SetTitleOffset(0.95);
   Graph_data23004->GetXaxis()->SetTitleFont(132);
   Graph_data23004->GetYaxis()->SetLabelFont(132);
   Graph_data23004->GetYaxis()->SetLabelSize(0.06);
   Graph_data23004->GetYaxis()->SetTitleSize(0.072);
   Graph_data23004->GetYaxis()->SetTitleOffset(0.95);
   Graph_data23004->GetYaxis()->SetTitleFont(132);
   Graph_data23004->GetZaxis()->SetLabelFont(132);
   Graph_data23004->GetZaxis()->SetLabelSize(0.06);
   Graph_data23004->GetZaxis()->SetTitleSize(0.072);
   Graph_data23004->GetZaxis()->SetTitleOffset(1.2);
   Graph_data23004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data23004);
   
   grae->Draw("p");
   
   TH1D *frame_Bu_DTF_L0_M_5b713bb0c300__4 = new TH1D("frame_Bu_DTF_L0_M_5b713bb0c300__4","",40,5100,5500);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->SetBinContent(1,27.98794);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->SetMinimum(0);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->SetMaximum(33.58553);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->SetEntries(1);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->SetDirectory(nullptr);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->SetStats(0);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->SetLineWidth(2);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetXaxis()->SetTitle("#it{m}(#it{#Lambda}#it{#bar{p}p#bar{p}}) [MeV/#it{c}^{2}]");
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetXaxis()->SetNdivisions(505);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetXaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetXaxis()->SetLabelOffset(0.01);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetXaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetXaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetXaxis()->SetTitleOffset(1);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetXaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetYaxis()->SetTitle("Candidates / (10.0 MeV/#it{c}^{2})");
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetYaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetYaxis()->SetLabelOffset(0.01);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetYaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetYaxis()->SetTitleSize(0.06);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetYaxis()->SetTitleOffset(0.8);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetYaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetZaxis()->SetLabelFont(132);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetZaxis()->SetLabelSize(0.06);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetZaxis()->SetTitleSize(0.072);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetZaxis()->SetTitleOffset(1.2);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->GetZaxis()->SetTitleFont(132);
   frame_Bu_DTF_L0_M_5b713bb0c300__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.65,0.9,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data ","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total_Fit2","Total Fit","lf");

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_pdf_LL","#it{B}^{#minus}#rightarrow#it{#Lambda#bar{p}p#bar{p}}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_bkg_even","Background","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.25,0.9,"LHCb");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.85,"5.4 fb^{#minus1}");
   tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   leg = new TLegend(0.6,0.65,0.9,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("data","Data ","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total_Fit2","Total Fit","lf");

   ci = 1179;
   color = new TColor(ci, 0, 0.4, 0.4, " ", 0.6);
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_pdf_LL","#it{B}^{#minus}#rightarrow#it{#Lambda#bar{p}p#bar{p}}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal_bkg_even","Background","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas->Modified();
   canvas->SetSelected(canvas);
}

